EvryFlare I: Long-term Evryscope Monitoring of Flares from the Cool Stars Across Half the Southern Sky

We search for superflares from 4,068 cool stars in 2+ years of Evryscope photometry, focusing on those with high-cadence data from both Evryscope and TESS. The Evryscope array of small telescopes observed 575 flares from 284 stars, with a median energy of 10^34.0 erg. Since 2016, Evryscope has enabled the detection of rare events from all stars observed by TESS through multi-year, high-cadence continuous observing. We report ~2X the previous largest number of 10^34 erg high-cadence flares from nearby cool stars. We find 8 flares with amplitudes of 3+ g' magnitudes, with the largest reaching 5.6 magnitudes and releasing 10^36.2 erg. We observe a 10^34 erg superflare from TOI-455 (LTT 1445), a mid-M with a rocky planet candidate. We measure the superflare rate per flare-star and quantify the average flaring of active stars as a function of spectral type, including superflare rates, FFDs, and typical flare amplitudes in g'. We confirm superflare morphology is broadly consistent with magnetic re-connection. We estimate starspot coverage necessary to produce superflares, and hypothesize maximum-allowed superflare energies and waiting-times between flares corresponding to 100% coverage of the stellar hemisphere. We observe decreased flaring at high galactic latitudes. We explore the effects of superflares on ozone loss to planetary atmospheres: we observe 1 superflare with sufficient energy to photo-dissociate all ozone in an Earth-like atmosphere in one event. We find 17 stars that may deplete an Earth-like atmosphere via repeated flaring. Of the 1822 stars around which TESS may discover temperate rocky planets, we observe 14.6% +/- 2% emit large flares.

==> anc/evryflare_table_I.csv <==
Supplementary Material: EvryFlare I: long-term Evryscope monitoring of flares from the cool stars across half the Southern sky
W.S. Howard et al. 2019, submitted to AAS Journals.
VERSION=2019-05-16

Table 1:
Individual Flares Observed by Evryscope from Cool Stars in TESS Sectors 1-6


Notes: The parameters of 575 individual large flares recorded by Evryscope (1 flare per row). The full table is available here in machine-readable form, with uncertainties to parameters where applicable in addition to the columns discussed. The columns here are: TIC ID, the TESS sector(s), the flare event time in MJD, the bolometric energy of the flare in log erg, the flare amplitude (contrast) in g' magnitudes, the flare amplitude in fractional flux units, the stellar quiescent luminosity in g' in log erg/sec, the equivalent duration in g' in sec, the flare FWHM in minutes, the flare impulse defined as peak fractional flux / FWHM in minutes, the stellar absolute magnitude in g', and the spectral type estimated from M_g'.

TIC ID, Sector, Flare start time, Flare peak time, Flare stop time, log E_bol, log Error-in-E_bol, Contrast, Error-in-Contrast, Peak flux, Error-in-Peak-Flux, log L_0, ED, Error-in-ED, FWHM, Error-in-FWHM, Impulse, Error-in-Impulse, M_g', SpT
---, ---, MJD, MJD, MJD, log erg, log erg, Delta g', Delta g', fractional-flux ampl., fractional-flux ampl., log erg/seconds, seconds, seconds, minutes, minutes, peak-fractional-flux/minutes, peak-fractional-flux/minutes, ---, ---
---------------------------------------------------------------------------------------------------------
348839788, 1-6, 57835.104, 57835.110, 57835.113, 33.5, 32.4, 0.2, 0.01, 0.2, 0.01, 31.0, 60, 10, 6.4, 2, 0.03, 0.01, 9.9, M0
177309077, 1+4+6, 57477.179, 57477.182, 57477.188, 34.8, 33.9, 0.9, 0.09, 1.4, 0.01, 31.4, 420, 60, 6.2, 2, 0.22, 0.07, 8.9, K7
304032310, 1, 57416.111, 57416.122, 57416.125, 33.9, 33.0, 1.0, 0.06, 1.6, 0.08, 30.3, 830, 100, 6.3, 2, 0.26, 0.08, 11.8, M2
232077453, 1+2, 57663.096, 57663.10, 57663.103, 34.8, 33.4, 2.8, 0.01, 12.4, 0.09, 30.8, 1810, 80, 2.0, 2, 6.18, 6.18, 10.5, M1
348763552, 1, 57610.184, 57610.186, 57610.189, 33.7, 32.8, 1.2, 0.09, 2.0, 0.05, 30.5, 270, 40, 2.0, 2, 1.0, 1.0, 11.2, M2
219315573, 1, 57697.038, 57697.044, 57697.045, 33.5, 32.3, 1.9, 0.05, 4.8, 0.09, 29.8, 780, 60, 2.4, 2, 2.0, 1.67, 12.9, M3
220432563, 1+2+3+5+6, 57601.315, 57601.322, 57601.329, 34.1, 33.2, 1.8, 0.03, 4.4, 0.09, 30.2, 1480, 180, 4.1, 2, 1.09, 0.54, 12.0, M3
220432563, 1+2+3+5+6, 57609.381, 57609.389, 57609.391, 33.3, 32.5, 0.5, 0.06, 0.7, 0.05, 30.2, 260, 40, 8.2, 2, 0.08, 0.02, 12.0, M3
220432563, 1+2+3+5+6, 57610.427, 57610.430, 57610.432, 33.5, 32.5, 1.2, 0.06, 1.9, 0.05, 30.2, 440, 40, 6.1, 2, 0.31, 0.1, 12.0, M3
220432563, 1+2+3+5+6, 57699.09, 57699.096, 57699.107, 33.7, 32.6, 1.0, 0.06, 1.6, 0.06, 30.2, 590, 50, 4.1, 2, 0.4, 0.2, 12.0, M3
220432563, 1+2+3+5+6, 57755.156, 57755.160, 57755.168, 33.4, 32.4, 0.7, 0.05, 0.9, 0.06, 30.2, 340, 30, 4.2, 2, 0.23, 0.11, 12.0, M3
220432563, 1+2+3+5+6, 58051.187, 58051.190, 58051.203, 34.0, 32.7, 1.6, 0.02, 3.5, 0.09, 30.2, 1210, 60, 4.1, 2, 0.86, 0.42, 12.0, M3
220432563, 1+2+3+5+6, 58108.164, 58108.170, 58108.18, 34.4, 33.5, 2.3, 0.02, 7.4, 0.09, 30.2, 3000, 390, 6.1, 2, 1.21, 0.4, 12.0, M3
220432563, 1+2+3+5+6, 58195.026, 58195.033, 58195.053, 34.2, 33.1, 1.8, 0.02, 4.8, 0.1, 30.2, 2090, 150, 2.0, 2, 2.39, 2.39, 12.0, M3
355767588, 1+2, 57955.203, 57955.210, 57955.214, 34.5, 33.8, 0.6, 0.04, 0.6, 0.01, 31.5, 200, 40, 4.1, 2, 0.15, 0.07, 8.7, K7
150185574, 2+3+4+5+6, 57771.236, 57771.237, 57771.238, 32.7, 31.7, 0.2, 0.0, 0.2, 0.0, 30.8, 20, 0, 2.0, 2, 0.11, 0.11, 10.5, M1
316805931, 2, 57662.005, 57662.008, 57662.028, 35.0, 33.6, 1.1, 0.01, 1.6, 0.01, 31.4, 720, 30, 6.1, 2, 0.27, 0.09, 8.9, K7
120606992, 2, 57682.205, 57682.207, 57682.21, 34.2, 33.1, 0.9, 0.03, 1.2, 0.0, 31.3, 160, 10, 2.0, 2, 0.62, 0.62, 9.2, K7
5611068, 2, 58066.055, 58066.056, 58066.085, 34.7, 33.6, 0.2, 0.01, 0.2, 0.0, 31.5, 340, 30, 30.6, 2, 0.01, 0.0, 8.8, K7
5796048, 2, 57923.341, 57923.345, 57923.348, 34.2, 32.9, 1.1, 0.02, 1.9, 0.03, 30.8, 440, 20, 4.1, 2, 0.47, 0.23, 10.5, M1
369707376, 1+2+3, 57634.205, 57634.211, 57634.212, 32.8, 31.9, 0.3, 0.04, 0.3, 0.01, 30.1, 90, 10, 2.0, 2, 0.14, 0.14, 12.1, M3
369707376, 1+2+3, 57637.238, 57637.239, 57637.242, 32.4, 31.5, 0.4, 0.04, 0.4, 0.01, 30.1, 30, 0, 2.0, 2, 0.2, 0.2, 12.1, M3
394137224, 1, 57609.338, 57609.340, 57609.343, 33.1, 32.4, 0.4, 0.03, 0.4, 0.02, 30.8, 40, 10, 2.3, 2, 0.17, 0.14, 10.4, M1
394137224, 1, 57696.057, 57696.060, 57696.066, 33.6, 32.7, 0.4, 0.06, 0.4, 0.01, 30.8, 100, 10, 4.4, 2, 0.09, 0.04, 10.4, M1
237885807, 1+2, 57697.027, 57697.030, 57697.038, 34.1, 33.1, 1.6, 0.08, 3.3, 0.04, 30.4, 870, 90, 4.1, 2, 0.83, 0.41, 11.5, M2
237885807, 1+2, 57982.276, 57982.277, 57982.288, 34.0, 32.9, 1.1, 0.05, 1.7, 0.08, 30.4, 740, 60, 6.6, 2, 0.26, 0.08, 11.5, M2
381949148, 1-6, 58020.356, 58020.357, 58020.4, 34.7, 34.0, 0.3, 0.0, 0.4, 0.0, 31.3, 520, 110, 41.0, 2, 0.01, 0.0, 9.3, M0
381949148, 1-6, 58105.132, 58105.136, 58105.146, 34.1, 32.8, 0.3, 0.0, 0.3, 0.0, 31.3, 120, 10, 10.2, 2, 0.03, 0.01, 9.3, M0
207199350, 2+3+4, 58143.173, 58143.177, 58143.186, 34.2, 33.4, 1.0, 0.03, 1.6, 0.02, 30.6, 700, 120, 6.4, 2, 0.25, 0.08, 10.9, M1
300907829, 1, 58292.397, 58292.398, 58292.413, 34.5, 33.6, 0.8, 0.05, 1.1, 0.03, 30.9, 810, 90, 12.7, 2, 0.08, 0.01, 10.2, M1
149914329, 2+3+4+6, 57476.014, 57476.018, 57476.021, 34.8, 33.6, 1.4, 0.04, 2.7, 0.02, 31.3, 590, 40, 4.1, 2, 0.66, 0.32, 9.2, K7
149914329, 2+3+4+6, 57642.355, 57642.356, 57642.357, 33.3, 32.6, 0.5, 0.1, 0.5, 0.04, 31.3, 20, 0, 2.0, 2, 0.26, 0.26, 9.2, K7
149914329, 2+3+4+6, 57753.07, 57753.071, 57753.073, 34.2, 33.1, 1.0, 0.05, 1.4, 0.0, 31.3, 150, 10, 4.1, 2, 0.34, 0.17, 9.2, K7
149914329, 2+3+4+6, 57755.149, 57755.152, 57755.156, 34.0, 33.2, 0.4, 0.06, 0.5, 0.0, 31.3, 100, 10, 7.8, 2, 0.06, 0.02, 9.2, K7
152877086, 1, 57631.248, 57631.253, 57631.259, 33.7, 32.9, 0.5, 0.12, 0.7, 0.04, 30.5, 320, 60, 8.5, 2, 0.08, 0.02, 11.3, M2
471016669, 2, 57710.121, 57710.128, 57710.136, 33.3, 32.3, 0.5, 0.03, 0.6, 0.0, 30.1, 310, 30, 8.5, 2, 0.07, 0.02, 12.3, M3
471016669, 2, 58069.092, 58069.094, 58069.101, 32.4, 31.4, 0.3, 0.03, 0.3, 0.01, 30.1, 40, 0, 4.1, 2, 0.06, 0.03, 12.3, M3
350223741, 1, 58096.094, 58096.096, 58096.149, 35.1, 33.8, 2.8, 0.01, 13.4, 0.12, 30.3, 9590, 570, 6.8, 2, 1.96, 0.58, 11.6, M2
266998480, 1, 57623.237, 57623.238, 57623.243, 33.7, 32.7, 0.4, 0.02, 0.4, 0.0, 31.1, 70, 10, 6.4, 2, 0.06, 0.02, 9.7, M0
270298604, 1, 58291.267, 58291.271, 58291.29, 34.1, 33.2, 0.7, 0.05, 0.9, 0.02, 30.4, 920, 100, 22.7, 2, 0.04, 0.0, 11.4, M2
175490502, 2, 58249.396, 58249.40, 58249.401, 34.1, 33.1, 1.7, 0.02, 3.6, 0.03, 30.6, 580, 60, 2.0, 2, 1.79, 1.79, 10.9, M1
308453663, 1+2+4+5, 57839.11, 57839.112, 57839.113, 33.7, 32.7, 0.4, 0.04, 0.4, 0.0, 31.6, 30, 0, 2.0, 2, 0.21, 0.21, 8.5, K7
201248233, 1+2, 57642.313, 57642.319, 57642.325, 33.7, 32.9, 0.4, 0.19, 0.4, 0.03, 30.7, 180, 30, 2.0, 2, 0.22, 0.22, 10.8, M1
302965929, 1+5, 57682.022, 57682.024, 57682.036, 34.3, 33.4, 0.3, 0.05, 0.3, 0.01, 31.3, 170, 20, 13.0, 2, 0.03, 0.0, 9.1, K7
302965929, 1+5, 58140.297, 58140.305, 58140.325, 35.2, 33.9, 1.3, 0.01, 2.3, 0.02, 31.3, 1510, 80, 4.2, 2, 0.55, 0.26, 9.1, K7
111184885, 2, 57636.082, 57636.083, 57636.089, 33.6, 32.6, 0.1, 0.01, 0.1, 0.0, 31.6, 20, 0, 2.0, 2, 0.06, 0.06, 8.5, K7
220433363, 2+3+4+5+6, 57401.22, 57401.227, 57401.235, 33.9, 32.7, 0.6, 0.0, 0.8, 0.01, 30.5, 510, 30, 8.4, 2, 0.1, 0.02, 11.3, M2
220433363, 2+3+4+5+6, 57420.132, 57420.134, 57420.14, 32.7, 31.8, 0.1, 0.01, 0.1, 0.0, 30.5, 30, 0, 4.1, 2, 0.03, 0.01, 11.3, M2
220433363, 2+3+4+5+6, 57421.214, 57421.217, 57421.224, 33.1, 32.1, 0.1, 0.01, 0.1, 0.0, 30.5, 80, 10, 10.5, 2, 0.01, 0.0, 11.3, M2
220433363, 2+3+4+5+6, 57445.099, 57445.105, 57445.118, 33.8, 32.6, 0.7, 0.01, 0.9, 0.0, 30.5, 370, 30, 4.2, 2, 0.21, 0.1, 11.3, M2
220433363, 2+3+4+5+6, 57663.285, 57663.289, 57663.301, 33.5, 32.4, 0.3, 0.01, 0.3, 0.0, 30.5, 180, 20, 4.1, 2, 0.08, 0.04, 11.3, M2
220433363, 2+3+4+5+6, 57671.325, 57671.329, 57671.383, 34.8, 33.9, 0.9, 0.0, 1.4, 0.01, 30.5, 3800, 480, 46.9, 2, 0.03, 0.0, 11.3, M2
220433363, 2+3+4+5+6, 57683.3, 57683.303, 57683.314, 33.3, 32.3, 0.3, 0.01, 0.4, 0.0, 30.5, 130, 10, 6.1, 2, 0.06, 0.02, 11.3, M2
220433363, 2+3+4+5+6, 57695.153, 57695.154, 57695.158, 32.8, 31.9, 0.2, 0.01, 0.2, 0.0, 30.5, 40, 10, 2.0, 2, 0.09, 0.09, 11.3, M2
220433363, 2+3+4+5+6, 57750.179, 57750.181, 57750.187, 33.1, 32.1, 0.3, 0.01, 0.3, 0.0, 30.5, 80, 10, 4.2, 2, 0.08, 0.04, 11.3, M2
220433363, 2+3+4+5+6, 57992.385, 57992.390, 57992.403, 33.4, 32.2, 0.2, 0.01, 0.2, 0.0, 30.5, 140, 10, 6.1, 2, 0.04, 0.01, 11.3, M2
220433363, 2+3+4+5+6, 58019.155, 58019.160, 58019.17, 33.2, 32.4, 0.2, 0.01, 0.2, 0.0, 30.5, 90, 20, 8.2, 2, 0.02, 0.01, 11.3, M2
220433363, 2+3+4+5+6, 58069.225, 58069.228, 58069.248, 33.5, 32.4, 0.4, 0.0, 0.5, 0.0, 30.5, 180, 20, 6.1, 2, 0.07, 0.02, 11.3, M2
220433363, 2+3+4+5+6, 58075.054, 58075.057, 58075.065, 33.2, 32.0, 0.4, 0.01, 0.4, 0.0, 30.5, 100, 10, 2.0, 2, 0.2, 0.2, 11.3, M2
220433363, 2+3+4+5+6, 58182.045, 58182.049, 58182.052, 33.3, 32.3, 0.5, 0.01, 0.6, 0.0, 30.5, 130, 10, 2.0, 2, 0.32, 0.32, 11.3, M2
220433363, 2+3+4+5+6, 58213.006, 58213.013, 58213.024, 33.6, 32.3, 0.4, 0.01, 0.4, 0.0, 30.5, 220, 10, 6.2, 2, 0.07, 0.02, 11.3, M2
309755088, 2+4+5, 57657.286, 57657.288, 57657.291, 34.3, 33.3, 1.5, 0.05, 2.9, 0.07, 31.0, 320, 30, 2.0, 2, 1.44, 1.45, 9.8, M0
325525541, 1, 57504.236, 57504.239, 57504.245, 34.3, 33.4, 0.5, 0.04, 0.6, 0.01, 31.4, 150, 20, 2.0, 2, 0.29, 0.29, 8.9, K7
325525541, 1, 57725.189, 57725.193, 57725.212, 34.8, 33.8, 0.4, 0.01, 0.5, 0.01, 31.4, 490, 50, 13.1, 2, 0.04, 0.01, 8.9, K7
234516309, 1+2, 57623.21, 57623.217, 57623.221, 35.4, 34.4, 0.8, 0.03, 1.8, 0.0, 31.3, 2310, 260, 2.0, 2, 0.88, 0.88, 9.3, M0
234516309, 1+2, 57755.148, 57755.151, 57755.157, 34.9, 34.0, 1.6, 0.01, 2.8, 0.02, 31.3, 720, 100, 6.4, 2, 0.44, 0.14, 9.3, M0
261089844, 1, 57609.067, 57609.068, 57609.092, 34.2, 33.2, 0.2, 0.01, 0.2, 0.0, 31.0, 310, 30, 29.9, 2, 0.01, 0.0, 9.9, M0
201795994, 2+3, 57635.154, 57635.159, 57635.16, 33.9, 33.2, 0.6, 0.05, 0.7, 0.01, 31.0, 160, 30, 4.1, 2, 0.17, 0.08, 10.0, M0
201795994, 2+3, 57716.288, 57716.291, 57716.298, 34.6, 33.5, 1.6, 0.03, 3.5, 0.03, 31.0, 830, 60, 2.0, 2, 1.73, 1.73, 10.0, M0
201795994, 2+3, 57720.287, 57720.289, 57720.295, 34.4, 33.5, 1.3, 0.04, 2.2, 0.02, 31.0, 500, 70, 4.1, 2, 0.53, 0.26, 10.0, M0
201795994, 2+3, 57726.142, 57726.145, 57726.146, 33.9, 32.8, 1.1, 0.03, 1.7, 0.03, 31.0, 140, 10, 2.0, 2, 0.87, 0.88, 10.0, M0
201795994, 2+3, 57755.148, 57755.151, 57755.156, 34.3, 33.1, 1.0, 0.03, 1.5, 0.03, 31.0, 430, 30, 4.2, 2, 0.35, 0.17, 10.0, M0
279615427, 1-6, 58142.318, 58142.325, 58142.327, 34.3, 33.5, 0.3, 0.02, 0.3, 0.0, 31.6, 100, 20, 4.1, 2, 0.07, 0.04, 8.5, K7
140045537, 1, 57585.401, 57585.409, 57585.438, 32.7, 31.8, 0.2, 0.01, 0.2, 0.01, 29.4, 410, 50, 33.0, 2, 0.01, 0.0, 14.0, M4
140045537, 1, 57638.104, 57638.112, 57638.131, 32.6, 31.4, 0.4, 0.01, 0.4, 0.0, 29.4, 310, 20, 6.1, 2, 0.07, 0.02, 14.0, M4
140045537, 1, 57682.007, 57682.010, 57682.014, 32.0, 31.1, 0.3, 0.01, 0.3, 0.0, 29.4, 90, 10, 4.2, 2, 0.07, 0.03, 14.0, M4
140045537, 1, 57717.047, 57717.048, 57717.079, 32.8, 31.7, 0.4, 0.01, 0.5, 0.01, 29.4, 490, 40, 10.4, 2, 0.05, 0.01, 14.0, M4
140045537, 1, 57869.324, 57869.326, 57869.377, 33.1, 32.0, 0.6, 0.01, 0.8, 0.01, 29.4, 980, 70, 14.3, 2, 0.06, 0.01, 14.0, M4
140045537, 1, 58012.038, 58012.039, 58012.042, 31.5, 30.6, 0.2, 0.01, 0.2, 0.0, 29.4, 30, 0, 4.2, 2, 0.05, 0.02, 14.0, M4
140045537, 1, 58259.31, 58259.313, 58259.326, 32.2, 31.4, 0.2, 0.01, 0.2, 0.0, 29.4, 120, 20, 8.2, 2, 0.03, 0.01, 14.0, M4
140045537, 1, 58284.251, 58284.256, 58284.262, 32.0, 31.2, 0.2, 0.02, 0.2, 0.0, 29.4, 80, 10, 4.7, 2, 0.04, 0.02, 14.0, M4
197591675, 1, 57904.33, 57904.331, 57904.337, 34.3, 33.2, 0.6, 0.02, 0.6, 0.02, 31.3, 200, 10, 6.1, 2, 0.1, 0.03, 9.2, K7
197689615, 1, 57635.155, 57635.156, 57635.158, 33.7, 32.7, 0.7, 0.04, 0.9, 0.01, 31.4, 40, 0, 2.3, 2, 0.37, 0.31, 9.0, K7
238176832, 1, 57683.167, 57683.168, 57683.181, 33.3, 32.2, 1.0, 0.02, 1.5, 0.05, 29.7, 720, 60, 6.4, 2, 0.23, 0.07, 13.3, M4
238176832, 1, 57936.263, 57936.268, 57936.277, 33.0, 32.0, 0.6, 0.02, 0.7, 0.05, 29.7, 360, 40, 8.7, 2, 0.08, 0.02, 13.3, M4
441420874, 1, 57866.35, 57866.352, 57866.355, 33.5, 32.7, 0.7, 0.06, 1.0, 0.02, 30.8, 100, 20, 2.0, 2, 0.49, 0.49, 10.5, M1
441420874, 1, 57935.42, 57935.428, 57935.431, 34.0, 33.3, 0.6, 0.03, 0.8, 0.02, 30.8, 330, 70, 8.4, 2, 0.09, 0.02, 10.5, M1
441420874, 1, 57991.179, 57991.190, 57991.201, 34.5, 33.8, 0.9, 0.02, 1.4, 0.02, 30.8, 920, 180, 8.7, 2, 0.16, 0.04, 10.5, M1
92130019, 2, 58040.04, 58040.047, 58040.058, 34.8, 33.8, 1.0, 0.04, 1.5, 0.08, 30.9, 1550, 150, 20.5, 2, 0.07, 0.01, 10.2, M1
238813286, 1, 57599.13, 57599.133, 57599.134, 33.6, 32.7, 0.6, 0.05, 0.8, 0.0, 30.8, 130, 10, 4.5, 2, 0.18, 0.08, 10.5, M1
167571315, 1+3+4+5+6, 57658.362, 57658.364, 57658.364, 34.5, 33.1, 1.9, 0.01, 4.7, 0.04, 31.3, 290, 10, 2.0, 2, 2.36, 2.36, 9.2, K7
306934657, 1+2+5+6, 57481.099, 57481.104, 57481.112, 34.1, 33.3, 0.1, 0.01, 0.1, 0.01, 31.6, 70, 10, 8.4, 2, 0.01, 0.0, 8.6, K7
273512747, 1, 57659.352, 57659.354, 57659.368, 33.8, 32.6, 1.6, 0.03, 3.1, 0.07, 30.1, 980, 60, 4.2, 2, 0.74, 0.35, 12.3, M3
273512747, 1, 57696.085, 57696.086, 57696.091, 33.4, 32.3, 1.2, 0.03, 1.9, 0.07, 30.1, 370, 30, 4.1, 2, 0.47, 0.23, 12.3, M3
273512747, 1, 57754.104, 57754.113, 57754.118, 34.1, 33.0, 2.3, 0.01, 8.0, 0.09, 30.1, 2110, 170, 2.0, 2, 3.99, 3.99, 12.3, M3
273512747, 1, 57787.048, 57787.052, 57787.055, 34.0, 33.1, 1.9, 0.03, 6.1, 0.07, 30.1, 1410, 210, 4.2, 2, 1.47, 0.71, 12.3, M3
273512747, 1, 57979.105, 57979.111, 57979.129, 33.9, 32.9, 1.4, 0.02, 2.5, 0.07, 30.1, 1170, 130, 2.0, 2, 1.24, 1.24, 12.3, M3
279356932, 2+3+5+6, 57789.064, 57789.065, 57789.075, 34.4, 33.5, 0.4, 0.01, 0.4, 0.0, 31.6, 120, 10, 2.0, 2, 0.22, 0.22, 8.4, K7
278783525, 1, 57696.04, 57696.046, 57696.055, 34.0, 33.3, 0.2, 0.01, 0.2, 0.0, 31.6, 50, 10, 6.2, 2, 0.03, 0.01, 8.5, K7
251845153, 2, 57687.062, 57687.064, 57687.077, 33.9, 32.8, 0.6, 0.02, 0.7, 0.01, 30.6, 320, 30, 6.1, 2, 0.12, 0.04, 10.9, M1
281670243, 2, 57911.398, 57911.404, 57911.414, 34.1, 33.1, 1.2, 0.03, 2.0, 0.01, 30.4, 890, 90, 8.2, 2, 0.24, 0.06, 11.5, M2
281670243, 2, 57991.169, 57991.175, 57991.213, 35.0, 33.8, 2.0, 0.0, 6.3, 0.03, 30.4, 6990, 460, 18.4, 2, 0.34, 0.04, 11.5, M2
141685180, 1-6, 57660.355, 57660.357, 57660.36, 34.2, 33.4, 0.6, 0.11, 0.7, 0.02, 31.5, 90, 10, 4.2, 2, 0.17, 0.08, 8.7, K7
294750180, 1+4+5+6, 57667.365, 57667.372, 57667.374, 33.6, 32.6, 0.3, 0.01, 0.3, 0.01, 31.0, 90, 10, 4.1, 2, 0.07, 0.03, 10.0, M0
220539110, 1+2+3, 58037.071, 58037.073, 58037.103, 35.1, 33.5, 1.4, 0.01, 2.7, 0.02, 31.1, 2120, 50, 10.2, 2, 0.27, 0.05, 9.8, M0
33839863, 2+3+4+5+6, 57635.092, 57635.10, 57635.116, 35.5, 34.5, 2.4, 0.04, 8.4, 0.08, 31.6, 1690, 140, 2.0, 2, 4.18, 4.18, 8.5, K7
306574570, 2+3+5+6, 58170.241, 58170.242, 58170.244, 32.1, 31.0, 0.7, 0.04, 0.1, 0.0, 30.5, 10, 0, 2.0, 2, 0.04, 0.04, 11.3, M2
237313246, 1, 57662.228, 57662.229, 57662.234, 33.7, 33.0, 0.8, 0.08, 1.0, 0.01, 30.7, 190, 40, 2.0, 2, 0.51, 0.51, 10.6, M1
278783528, 1, 57696.04, 57696.044, 57696.052, 34.8, 33.4, 1.0, 0.01, 1.4, 0.02, 31.3, 520, 20, 6.2, 2, 0.23, 0.07, 9.1, K7
38814531, 1-6, 57657.354, 57657.356, 57657.36, 34.9, 33.7, 2.3, 0.03, 8.0, 0.07, 31.4, 610, 40, 2.0, 2, 4.0, 4.0, 8.9, K7
234506911, 1+2, 57961.356, 57961.361, 57961.379, 34.8, 33.6, 1.2, 0.04, 2.1, 0.03, 30.9, 1800, 110, 16.5, 2, 0.13, 0.02, 10.3, M1
234506911, 1+2, 57969.329, 57969.332, 57969.335, 34.0, 33.2, 0.7, 0.07, 0.9, 0.0, 30.9, 260, 40, 4.1, 2, 0.23, 0.11, 10.3, M1
234506911, 1+2, 58290.356, 58290.357, 58290.366, 34.5, 33.4, 1.4, 0.05, 2.9, 0.02, 30.9, 860, 70, 4.4, 2, 0.67, 0.3, 10.3, M1
55368621, 1-6, 57657.287, 57657.288, 57657.293, 34.2, 33.3, 0.4, 0.05, 0.4, 0.0, 31.5, 90, 10, 8.2, 2, 0.05, 0.01, 8.7, K7
389660501, 1, 57641.175, 57641.178, 57641.191, 34.9, 33.9, 0.7, 0.02, 1.0, 0.01, 31.6, 360, 30, 2.0, 2, 0.49, 0.49, 8.4, K7
389660501, 1, 57688.047, 57688.054, 57688.077, 34.8, 33.9, 0.5, 0.02, 0.6, 0.02, 31.6, 300, 30, 4.1, 2, 0.15, 0.07, 8.4, K7
237337945, 1, 57612.288, 57612.291, 57612.293, 33.7, 32.8, 0.3, 0.04, 0.3, 0.02, 31.3, 50, 10, 4.2, 2, 0.06, 0.03, 9.3, M0
201753428, 2+3, 57609.172, 57609.175, 57609.178, 33.5, 32.8, 0.4, 0.05, 0.4, 0.01, 30.9, 80, 20, 4.1, 2, 0.11, 0.05, 10.2, M1
201753428, 2+3, 58019.156, 58019.157, 58019.171, 34.4, 33.1, 1.1, 0.02, 1.7, 0.04, 30.9, 650, 30, 4.1, 2, 0.43, 0.21, 10.2, M1
201753428, 2+3, 58071.225, 58071.233, 58071.236, 33.9, 32.8, 0.4, 0.03, 0.5, 0.02, 30.9, 190, 20, 8.7, 2, 0.05, 0.01, 10.2, M1
201753428, 2+3, 58073.263, 58073.264, 58073.27, 33.9, 33.0, 0.6, 0.03, 0.8, 0.03, 30.9, 190, 20, 2.0, 2, 0.41, 0.41, 10.2, M1
201753428, 2+3, 58128.061, 58128.068, 58128.077, 34.8, 33.6, 1.1, 0.02, 1.7, 0.03, 30.9, 1390, 100, 10.5, 2, 0.17, 0.03, 10.2, M1
197829751, 2+3+4, 58079.282, 58079.290, 58079.293, 33.5, 32.4, 1.2, 0.04, 2.3, 0.11, 30.0, 660, 50, 2.0, 2, 1.13, 1.13, 12.5, M3
441398770, 1, 57595.066, 57595.071, 57595.075, 33.1, 31.8, 0.2, 0.01, 0.2, 0.0, 30.6, 60, 0, 2.0, 2, 0.1, 0.1, 11.0, M2
441398770, 1, 57630.097, 57630.097, 57630.116, 33.6, 32.7, 0.2, 0.0, 0.2, 0.0, 30.6, 220, 20, 18.8, 2, 0.01, 0.0, 11.0, M2
441398770, 1, 57631.162, 57631.164, 57631.173, 33.3, 32.4, 0.2, 0.0, 0.2, 0.0, 30.6, 90, 10, 6.2, 2, 0.04, 0.01, 11.0, M2
441398770, 1, 57874.382, 57874.383, 57874.428, 35.3, 33.9, 2.2, 0.0, 7.0, 0.01, 30.6, 8830, 440, 14.4, 2, 0.49, 0.07, 11.0, M2
441398770, 1, 57905.21, 57905.211, 57905.219, 33.2, 32.2, 0.3, 0.01, 0.3, 0.0, 30.6, 80, 10, 4.1, 2, 0.08, 0.04, 11.0, M2
441398770, 1, 57906.399, 57906.402, 57906.433, 33.5, 32.7, 0.2, 0.01, 0.2, 0.0, 30.6, 150, 20, 4.2, 2, 0.04, 0.02, 11.0, M2
441398770, 1, 57908.248, 57908.249, 57908.3, 34.7, 33.5, 1.0, 0.01, 1.8, 0.0, 30.6, 2560, 140, 20.5, 2, 0.09, 0.01, 11.0, M2
441398770, 1, 57934.156, 57934.157, 57934.17, 33.3, 32.4, 0.3, 0.01, 0.3, 0.0, 30.6, 100, 10, 4.1, 2, 0.07, 0.03, 11.0, M2
441398770, 1, 57936.118, 57936.121, 57936.127, 32.9, 32.0, 0.2, 0.01, 0.2, 0.0, 30.6, 40, 10, 4.1, 2, 0.04, 0.02, 11.0, M2
441398770, 1, 57937.274, 57937.278, 57937.286, 33.0, 32.1, 0.3, 0.01, 0.3, 0.0, 30.6, 50, 10, 4.1, 2, 0.07, 0.03, 11.0, M2
441398770, 1, 57951.174, 57951.181, 57951.194, 33.3, 32.4, 0.1, 0.01, 0.1, 0.0, 30.6, 90, 10, 14.3, 2, 0.01, 0.0, 11.0, M2
441398770, 1, 58261.336, 58261.343, 58261.359, 34.0, 32.6, 0.6, 0.01, 0.8, 0.0, 30.6, 500, 20, 6.2, 2, 0.14, 0.04, 11.0, M2
441398770, 1, 58284.343, 58284.347, 58284.353, 33.4, 32.3, 0.2, 0.01, 0.3, 0.0, 30.6, 120, 10, 5.6, 2, 0.05, 0.02, 11.0, M2
147115113, 1, 57935.155, 57935.162, 57935.168, 35.3, 34.0, 1.8, 0.05, 4.4, 0.04, 31.3, 2120, 90, 10.3, 2, 0.43, 0.08, 9.2, K7
260355239, 1-6, 57750.292, 57750.294, 57750.298, 33.7, 32.9, 0.2, 0.01, 0.2, 0.0, 31.5, 30, 10, 6.3, 2, 0.03, 0.01, 8.7, K7
149175936, 1-6, 57849.01, 57849.015, 57849.016, 33.8, 32.7, 0.1, 0.03, 0.2, 0.0, 31.5, 40, 0, 6.4, 2, 0.02, 0.01, 8.8, K7
220433363, 2+3+4+5+6, 57810.112, 57810.118, 57810.122, 33.1, 31.8, 0.2, 0.01, 0.3, 0.0, 30.5, 80, 0, 2.0, 2, 0.13, 0.13, 11.3, M2
220433363, 2+3+4+5+6, 58123.083, 58123.087, 58123.106, 34.3, 32.9, 1.5, 0.0, 2.9, 0.01, 30.5, 1160, 50, 4.1, 2, 0.72, 0.35, 11.3, M2
220433363, 2+3+4+5+6, 58140.203, 58140.242, 58140.273, 33.6, 32.9, 0.2, 0.01, 0.2, 0.0, 30.5, 240, 50, 2.0, 2, 0.11, 0.11, 11.3, M2
300808454, 1-6, 57869.001, 57869.003, 57869.006, 33.4, 32.6, 1.3, 0.09, 2.3, 0.05, 31.0, 60, 10, 2.0, 2, 1.15, 1.15, 10.0, M0
355789337, 1+2, 58014.195, 58014.198, 58014.208, 34.6, 33.5, 0.5, 0.02, 0.6, 0.03, 31.2, 390, 30, 12.3, 2, 0.05, 0.01, 9.4, M0
406277015, 1, 57659.184, 57659.187, 57659.189, 34.0, 33.2, 0.2, 0.01, 0.2, 0.01, 31.4, 70, 10, 5.9, 2, 0.03, 0.01, 9.0, K7
406277015, 1, 58020.22, 58020.225, 58020.226, 33.9, 33.2, 0.2, 0.02, 0.2, 0.0, 31.4, 60, 10, 4.3, 2, 0.05, 0.02, 9.0, K7
406277015, 1, 58045.176, 58045.192, 58045.214, 35.2, 34.1, 0.4, 0.01, 0.5, 0.01, 31.4, 1110, 90, 35.3, 2, 0.01, 0.0, 9.0, K7
206354321, 1+2, 57639.116, 57639.122, 57639.125, 33.5, 32.8, 0.2, 0.02, 0.2, 0.01, 30.9, 70, 10, 10.2, 2, 0.02, 0.0, 10.1, M0
206556127, 1, 57663.178, 57663.182, 57663.19, 33.8, 32.9, 0.1, 0.01, 0.1, 0.0, 31.7, 20, 0, 4.2, 2, 0.02, 0.01, 8.2, K5
206556127, 1, 58078.028, 58078.029, 58078.054, 34.6, 33.6, 0.1, 0.01, 0.1, 0.0, 31.7, 140, 20, 24.0, 2, 0.01, 0.0, 8.2, K5
167600516, 1-6, 57639.32, 57639.322, 57639.326, 34.7, 33.6, 0.8, 0.04, 1.2, 0.0, 31.7, 240, 20, 2.0, 2, 0.58, 0.58, 8.3, K7
167600516, 1-6, 57749.203, 57749.203, 57749.204, 33.9, 33.1, 0.3, 0.03, 0.3, 0.0, 31.7, 30, 10, 3.9, 2, 0.08, 0.04, 8.3, K7
177255827, 1-6, 57696.276, 57696.277, 57696.301, 35.0, 33.9, 0.5, 0.02, 0.6, 0.02, 31.4, 680, 60, 17.2, 2, 0.03, 0.0, 8.9, K7
177255827, 1-6, 58186.19, 58186.194, 58186.205, 34.8, 33.8, 0.8, 0.02, 1.1, 0.02, 31.4, 450, 40, 6.3, 2, 0.18, 0.06, 8.9, K7
177255827, 1-6, 58223.015, 58223.021, 58223.026, 34.6, 33.6, 0.6, 0.02, 0.8, 0.02, 31.4, 270, 30, 2.0, 2, 0.42, 0.42, 8.9, K7
229807000, 1, 57710.08, 57710.081, 57710.09, 34.1, 33.2, 0.7, 0.03, 0.8, 0.05, 30.8, 360, 40, 6.3, 2, 0.14, 0.04, 10.5, M1
229807000, 1, 57924.378, 57924.384, 57924.389, 34.2, 33.2, 0.8, 0.04, 1.0, 0.04, 30.8, 440, 50, 6.4, 2, 0.16, 0.05, 10.5, M1
270038761, 1, 57967.289, 57967.297, 57967.311, 34.4, 33.2, 2.2, 0.02, 6.6, 0.12, 30.1, 3920, 220, 6.5, 2, 1.02, 0.31, 12.2, M3
115242300, 2, 57692.059, 57692.065, 57692.068, 33.4, 32.4, 0.6, 0.03, 0.7, 0.03, 30.3, 220, 20, 4.1, 2, 0.17, 0.08, 11.7, M2
66499720, 2, 57982.186, 57982.188, 57982.198, 34.2, 33.3, 1.0, 0.04, 1.5, 0.08, 30.8, 440, 50, 2.0, 2, 0.76, 0.76, 10.4, M1
80427281, 2, 58020.088, 58020.094, 58020.097, 34.1, 33.2, 0.7, 0.03, 1.1, 0.05, 30.8, 430, 40, 6.1, 2, 0.18, 0.06, 10.5, M1
270627532, 1+4+5+6, 57751.073, 57751.075, 57751.077, 33.5, 32.6, 1.1, 0.03, 2.2, 0.08, 30.3, 290, 30, 3.4, 2, 0.67, 0.4, 11.6, M2
55604374, 1-6, 57422.165, 57422.169, 57422.181, 34.7, 33.9, 0.7, 0.06, 0.7, 0.04, 31.2, 640, 90, 10.8, 2, 0.07, 0.01, 9.5, M0
382258517, 1+3+4+5+6, 57601.427, 57601.431, 57601.433, 33.4, 32.4, 0.2, 0.01, 0.3, 0.01, 31.0, 60, 10, 4.1, 2, 0.07, 0.03, 10.1, M0
382258517, 1+3+4+5+6, 57689.229, 57689.232, 57689.272, 35.2, 33.7, 2.0, 0.0, 5.3, 0.02, 31.0, 3290, 90, 8.2, 2, 0.64, 0.16, 10.1, M0
382258517, 1+3+4+5+6, 58022.355, 58022.372, 58022.394, 34.1, 33.3, 0.5, 0.01, 0.5, 0.01, 31.0, 250, 40, 6.1, 2, 0.07, 0.02, 10.1, M0
382258517, 1+3+4+5+6, 58069.154, 58069.158, 58069.199, 34.8, 33.5, 1.3, 0.0, 2.6, 0.02, 31.0, 1400, 60, 4.1, 2, 0.63, 0.31, 10.1, M0
339576478, 1+2, 58079.174, 58079.179, 58079.199, 35.2, 34.3, 0.4, 0.04, 0.5, 0.01, 31.7, 570, 80, 15.3, 2, 0.03, 0.0, 8.2, K5
198035628, 2+3+4+5, 58205.02, 58205.028, 58205.029, 34.6, 33.4, 0.5, 0.03, 0.6, 0.01, 31.6, 200, 10, 4.2, 2, 0.14, 0.06, 8.5, K7
306739391, 1-6, 57876.98, 57876.982, 57876.983, 34.2, 33.3, 1.2, 0.04, 1.9, 0.03, 31.3, 160, 20, 2.5, 2, 0.77, 0.61, 9.3, M0
262039241, 2, 57585.264, 57585.265, 57585.274, 32.9, 31.6, 0.6, 0.0, 0.7, 0.0, 30.0, 140, 10, 2.5, 2, 0.26, 0.21, 12.5, M3
262039241, 2, 57636.092, 57636.095, 57636.096, 31.0, 29.4, 0.3, 0.0, 0.0, 0.0, 30.0, 0, 0, 4.1, 2, 0.0, 0.0, 12.5, M3
262039241, 2, 57641.06, 57641.067, 57641.078, 32.7, 32.0, 0.1, 0.0, 0.1, 0.0, 30.0, 100, 20, 22.5, 2, 0.0, 0.0, 12.5, M3
262039241, 2, 57961.209, 57961.212, 57961.222, 32.5, 31.5, 0.2, 0.01, 0.2, 0.0, 30.0, 60, 10, 4.1, 2, 0.04, 0.02, 12.5, M3
262039241, 2, 58010.202, 58010.207, 58010.223, 33.2, 32.2, 0.4, 0.0, 0.5, 0.0, 30.0, 290, 30, 6.3, 2, 0.08, 0.02, 12.5, M3
262039241, 2, 58250.39, 58250.391, 58250.401, 32.2, 30.9, 0.1, 0.0, 0.1, 0.0, 30.0, 30, 0, 6.1, 2, 0.02, 0.01, 12.5, M3
270274262, 1, 57599.13, 57599.132, 57599.133, 34.8, 33.5, 1.2, 0.01, 2.1, 0.01, 31.7, 270, 10, 2.0, 2, 1.05, 1.04, 8.3, K5
270274262, 1, 57657.021, 57657.027, 57657.03, 34.0, 33.2, 0.2, 0.02, 0.2, 0.01, 31.7, 40, 10, 4.1, 2, 0.04, 0.02, 8.3, K5
144406668, 2, 58292.392, 58292.394, 58292.41, 34.8, 33.8, 0.3, 0.02, 0.3, 0.01, 31.8, 230, 20, 18.6, 2, 0.02, 0.0, 8.1, K5
326446019, 2, 57651.2, 57651.209, 57651.239, 35.3, 34.2, 3.5, 0.01, 32.5, 0.08, 30.4, 16970, 1210, 4.1, 2, 7.83, 3.78, 11.6, M2
166808151, 2+3, 57671.148, 57671.157, 57671.161, 34.1, 33.2, 0.3, 0.02, 0.4, 0.0, 31.1, 220, 30, 6.1, 2, 0.06, 0.02, 9.8, M0
166808151, 2+3, 57815.019, 57815.026, 57815.039, 34.6, 33.5, 0.6, 0.02, 1.0, 0.01, 31.1, 650, 50, 8.6, 2, 0.11, 0.03, 9.8, M0
166808151, 2+3, 58036.369, 58036.375, 58036.376, 34.0, 33.1, 0.5, 0.03, 0.5, 0.0, 31.1, 160, 20, 6.4, 2, 0.08, 0.03, 9.8, M0
166808151, 2+3, 58039.208, 58039.215, 58039.24, 35.0, 33.5, 1.2, 0.01, 2.1, 0.02, 31.1, 1630, 50, 8.2, 2, 0.25, 0.06, 9.8, M0
166808151, 2+3, 58040.107, 58040.112, 58040.127, 34.4, 33.6, 0.3, 0.03, 0.4, 0.0, 31.1, 410, 70, 16.4, 2, 0.02, 0.0, 9.8, M0
166808151, 2+3, 58074.253, 58074.257, 58074.259, 33.6, 32.6, 0.2, 0.02, 0.2, 0.01, 31.1, 60, 10, 4.2, 2, 0.05, 0.02, 9.8, M0
166808151, 2+3, 58136.083, 58136.088, 58136.096, 34.1, 33.0, 0.3, 0.02, 0.4, 0.01, 31.1, 180, 20, 13.1, 2, 0.03, 0.0, 9.8, M0
207082763, 1, 57932.282, 57932.286, 57932.303, 34.5, 33.3, 1.5, 0.02, 3.1, 0.08, 30.5, 2110, 120, 8.3, 2, 0.37, 0.09, 11.3, M2
207082763, 1, 57952.241, 57952.245, 57952.251, 34.0, 32.8, 1.1, 0.04, 1.8, 0.06, 30.5, 680, 50, 6.1, 2, 0.29, 0.09, 11.3, M2
207082763, 1, 58020.029, 58020.033, 58020.042, 34.0, 33.0, 1.1, 0.04, 1.8, 0.06, 30.5, 670, 60, 8.2, 2, 0.22, 0.05, 11.3, M2
38586438, 1+2+4+5+6, 58011.197, 58011.203, 58011.204, 33.9, 33.1, 0.8, 0.04, 1.2, 0.08, 30.7, 300, 40, 4.1, 2, 0.29, 0.15, 10.6, M1
382383512, 1, 57960.208, 57960.209, 57960.214, 33.7, 32.9, 0.3, 0.05, 0.3, 0.01, 31.3, 50, 10, 2.0, 2, 0.13, 0.13, 9.2, M0
146163722, 2, 58037.112, 58037.119, 58037.124, 34.3, 33.2, 0.6, 0.03, 0.9, 0.02, 30.9, 410, 40, 10.5, 2, 0.08, 0.02, 10.2, M0
201289286, 1+2, 57990.34, 57990.346, 57990.35, 33.1, 32.3, 0.5, 0.04, 0.7, 0.06, 29.9, 290, 50, 10.6, 2, 0.07, 0.01, 12.6, M3
102086756, 2, 57632.368, 57632.374, 57632.376, 33.5, 32.7, 0.7, 0.05, 0.9, 0.08, 30.3, 310, 40, 6.1, 2, 0.15, 0.05, 11.7, M2
147333494, 1, 57905.244, 57905.247, 57905.253, 34.6, 33.6, 0.4, 0.04, 0.5, 0.01, 31.5, 200, 20, 10.3, 2, 0.05, 0.01, 8.6, K7
167344029, 2+3+4+5+6, 58260.975, 58260.983, 58260.99, 34.9, 33.7, 0.4, 0.03, 0.4, 0.0, 31.8, 290, 20, 10.9, 2, 0.03, 0.01, 8.1, K5
140045538, 1, 57584.144, 57584.147, 57584.169, 34.1, 32.8, 0.2, 0.02, 0.1, 0.01, 30.8, 320, 20, 24.6, 2, 0.01, 0.0, 10.4, M1
140045538, 1, 57613.05, 57613.055, 57613.057, 33.2, 32.4, 0.2, 0.02, 0.2, 0.01, 30.8, 40, 10, 2.7, 2, 0.08, 0.06, 10.4, M1
140045538, 1, 57638.104, 57638.112, 57638.126, 34.0, 32.7, 0.4, 0.01, 0.4, 0.0, 30.8, 280, 10, 6.1, 2, 0.07, 0.02, 10.4, M1
140045538, 1, 57682.005, 57682.007, 57682.007, 31.9, 30.9, 0.3, 0.01, 0.0, 0.0, 30.8, 0, 0, 2.0, 2, 0.02, 0.02, 10.4, M1
140045538, 1, 57717.048, 57717.050, 57717.079, 34.3, 33.1, 0.4, 0.01, 0.5, 0.0, 30.8, 500, 40, 10.4, 2, 0.05, 0.01, 10.4, M1
140045538, 1, 57869.324, 57869.326, 57869.365, 34.5, 33.2, 0.6, 0.0, 0.8, 0.01, 30.8, 860, 40, 14.3, 2, 0.05, 0.01, 10.4, M1
140045538, 1, 57936.308, 57936.309, 57936.317, 33.4, 32.5, 0.2, 0.01, 0.2, 0.0, 30.8, 70, 10, 6.9, 2, 0.03, 0.01, 10.4, M1
140045538, 1, 57979.07, 57979.073, 57979.075, 33.1, 32.4, 0.2, 0.01, 0.2, 0.0, 30.8, 40, 10, 2.0, 2, 0.09, 0.09, 10.4, M1
140045538, 1, 57980.211, 57980.222, 57980.233, 33.9, 32.8, 0.2, 0.01, 0.2, 0.0, 30.8, 210, 20, 11.0, 2, 0.02, 0.0, 10.4, M1
140045538, 1, 58012.038, 58012.039, 58012.042, 32.9, 31.9, 0.2, 0.01, 0.2, 0.0, 30.8, 20, 0, 4.4, 2, 0.05, 0.02, 10.4, M1
140045538, 1, 58259.31, 58259.313, 58259.327, 33.6, 32.9, 0.2, 0.01, 0.2, 0.0, 30.8, 120, 20, 18.5, 2, 0.01, 0.0, 10.4, M1
140045538, 1, 58284.251, 58284.256, 58284.256, 33.2, 32.3, 0.2, 0.03, 0.2, 0.01, 30.8, 50, 10, 6.1, 2, 0.03, 0.01, 10.4, M1
156084049, 2, 57750.075, 57750.077, 57750.087, 34.2, 33.0, 0.3, 0.02, 0.4, 0.01, 31.1, 210, 10, 8.6, 2, 0.04, 0.01, 9.6, M0
201919099, 2+3, 57643.388, 57643.395, 57643.407, 35.5, 33.9, 1.0, 0.0, 1.5, 0.01, 31.7, 1130, 30, 8.3, 2, 0.18, 0.04, 8.2, K5
201919099, 2+3, 57701.277, 57701.281, 57701.287, 34.6, 33.3, 0.3, 0.01, 0.3, 0.0, 31.7, 130, 10, 4.2, 2, 0.08, 0.04, 8.2, K5
201919099, 2+3, 58057.06, 58057.063, 58057.068, 34.2, 33.4, 0.2, 0.02, 0.2, 0.01, 31.7, 60, 10, 4.1, 2, 0.05, 0.02, 8.2, K5
259845346, 1, 57549.416, 57549.422, 57549.442, 35.0, 34.0, 2.4, 0.01, 8.9, 0.1, 30.5, 5640, 630, 6.2, 2, 1.44, 0.46, 11.2, M2
259845346, 1, 58290.258, 58290.261, 58290.281, 34.9, 33.5, 2.4, 0.02, 8.1, 0.09, 30.5, 4070, 180, 6.1, 2, 1.32, 0.43, 11.2, M2
198003939, 2+3+4, 57834.029, 57834.030, 57834.046, 34.4, 33.1, 1.0, 0.07, 1.8, 0.08, 30.6, 1080, 60, 10.9, 2, 0.16, 0.03, 10.9, M2
392756613, 1, 57599.13, 57599.132, 57599.135, 33.3, 32.6, 0.1, 0.01, 0.1, 0.0, 31.3, 20, 0, 4.2, 2, 0.03, 0.01, 9.3, M0
392756613, 1, 57606.403, 57606.409, 57606.411, 34.0, 32.8, 0.3, 0.0, 0.3, 0.0, 31.3, 90, 10, 4.2, 2, 0.07, 0.03, 9.3, M0
392756613, 1, 57612.985, 57612.991, 57612.995, 34.0, 32.8, 0.3, 0.01, 0.3, 0.0, 31.3, 110, 10, 4.1, 2, 0.07, 0.03, 9.3, M0
392756613, 1, 57701.044, 57701.047, 57701.05, 33.6, 32.7, 0.1, 0.01, 0.1, 0.0, 31.3, 40, 0, 2.9, 2, 0.05, 0.03, 9.3, M0
392756613, 1, 58261.348, 58261.353, 58261.359, 33.1, 32.4, 0.1, 0.0, 0.1, 0.0, 31.3, 10, 0, 8.7, 2, 0.01, 0.0, 9.3, M0
355766445, 1+2, 57635.109, 57635.112, 57635.113, 33.6, 32.7, 0.6, 0.14, 0.9, 0.06, 30.9, 100, 10, 2.0, 2, 0.44, 0.44, 10.2, M1
441387667, 1, 57568.41, 57568.415, 57568.421, 34.8, 33.8, 1.2, 0.04, 1.6, 0.04, 31.4, 490, 50, 2.0, 2, 0.82, 0.83, 8.9, K7
231021961, 2+3, 57657.353, 57657.354, 57657.357, 34.6, 33.3, 1.4, 0.04, 2.5, 0.02, 31.4, 330, 20, 2.0, 2, 1.27, 1.27, 9.1, K7
231021961, 2+3, 57662.339, 57662.342, 57662.343, 34.4, 33.2, 0.8, 0.04, 1.1, 0.01, 31.4, 200, 10, 4.1, 2, 0.27, 0.13, 9.1, K7
158624542, 2+3, 57981.367, 57981.373, 57981.381, 34.0, 32.9, 0.3, 0.0, 0.3, 0.0, 31.2, 130, 10, 4.2, 2, 0.08, 0.04, 9.5, M0
425933644, 1+2, 57960.234, 57960.239, 57960.248, 33.3, 32.5, 0.3, 0.02, 0.3, 0.01, 30.4, 150, 20, 12.3, 2, 0.02, 0.0, 11.5, M2
9210746, 2, 57586.37, 57586.380, 57586.42, 34.3, 33.4, 0.3, 0.01, 0.3, 0.01, 30.7, 800, 110, 37.1, 2, 0.01, 0.0, 10.8, M1
9210746, 2, 58012.254, 58012.262, 58012.269, 33.8, 32.7, 0.4, 0.01, 0.5, 0.01, 30.7, 230, 20, 4.2, 2, 0.11, 0.05, 10.8, M1
9210746, 2, 58045.022, 58045.025, 58045.034, 33.2, 32.4, 0.2, 0.01, 0.2, 0.01, 30.7, 60, 10, 6.1, 2, 0.03, 0.01, 10.8, M1
142086813, 1-6, 57415.341, 57415.348, 57415.365, 33.0, 32.0, 0.2, 0.01, 0.2, 0.0, 30.0, 170, 20, 4.1, 2, 0.05, 0.02, 12.4, M3
409141581, 1, 57626.118, 57626.121, 57626.131, 34.3, 33.4, 0.3, 0.03, 0.4, 0.01, 31.3, 180, 20, 10.5, 2, 0.04, 0.01, 9.1, K7
38461205, 1+2+3+4+5, 58074.27, 58074.274, 58074.283, 35.0, 33.8, 1.9, 0.02, 5.5, 0.11, 30.9, 2590, 140, 8.4, 2, 0.65, 0.15, 10.3, M1
180412528, 1, 57661.346, 57661.347, 57661.355, 34.2, 33.2, 0.5, 0.03, 0.6, 0.03, 31.2, 210, 20, 6.5, 2, 0.09, 0.03, 9.5, M0
180412528, 1, 57709.033, 57709.034, 57709.049, 34.6, 33.5, 0.6, 0.03, 0.9, 0.04, 31.2, 520, 40, 8.4, 2, 0.1, 0.02, 9.5, M0
180412528, 1, 57719.223, 57719.228, 57719.229, 34.0, 33.2, 0.4, 0.02, 0.5, 0.04, 31.2, 110, 20, 4.2, 2, 0.11, 0.06, 9.5, M0
309702890, 1+2+4+5+6, 57723.069, 57723.073, 57723.074, 33.6, 32.5, 0.9, 0.03, 1.2, 0.03, 30.8, 110, 10, 2.6, 2, 0.47, 0.36, 10.5, M1
234509975, 1+2, 57725.205, 57725.207, 57725.219, 34.0, 33.1, 1.2, 0.05, 2.0, 0.06, 30.4, 730, 90, 4.1, 2, 0.48, 0.23, 11.4, M2
274017928, 1, 58035.019, 58035.026, 58035.035, 34.6, 33.4, 1.6, 0.03, 3.9, 0.11, 30.6, 1750, 130, 4.1, 2, 0.95, 0.46, 10.9, M2
382633618, 1+3, 57603.334, 57603.334, 57603.338, 32.9, 32.2, 0.4, 0.14, 0.5, 0.01, 30.5, 50, 10, 4.0, 2, 0.12, 0.06, 11.3, M2
142086812, 1-6, 57415.341, 57415.348, 57415.359, 33.2, 32.0, 0.2, 0.01, 0.2, 0.0, 30.4, 130, 10, 4.1, 2, 0.05, 0.03, 11.6, M2
403237836, 1, 57634.17, 57634.170, 57634.178, 33.9, 33.1, 0.6, 0.06, 0.7, 0.0, 30.9, 170, 30, 4.1, 2, 0.18, 0.09, 10.2, M1
403237836, 1, 57688.104, 57688.105, 57688.105, 31.9, 31.1, 0.7, 0.03, 0.2, 0.03, 30.9, 0, 0, 2.0, 2, 0.11, 0.11, 10.2, M1
403237836, 1, 57846.403, 57846.405, 57846.413, 34.6, 33.3, 2.0, 0.01, 5.1, 0.05, 30.9, 1030, 50, 2.0, 2, 2.57, 2.57, 10.2, M1
403237836, 1, 57877.415, 57877.416, 57877.42, 33.6, 32.6, 0.6, 0.03, 0.7, 0.03, 30.9, 90, 10, 2.4, 2, 0.3, 0.25, 10.2, M1
403237836, 1, 58051.004, 58051.007, 58051.008, 33.6, 32.8, 0.5, 0.06, 0.6, 0.0, 30.9, 100, 10, 4.3, 2, 0.14, 0.06, 10.2, M1
50436541, 1+2, 57635.155, 57635.158, 57635.16, 34.4, 33.1, 0.4, 0.01, 0.5, 0.0, 31.7, 80, 0, 4.1, 2, 0.12, 0.06, 8.1, K5
50436541, 1+2, 57636.213, 57636.216, 57636.219, 34.4, 33.2, 0.4, 0.01, 0.5, 0.0, 31.7, 80, 10, 2.0, 2, 0.24, 0.24, 8.1, K5
50436541, 1+2, 57724.071, 57724.074, 57724.077, 34.0, 33.1, 0.1, 0.02, 0.1, 0.01, 31.7, 30, 0, 4.2, 2, 0.03, 0.02, 8.1, K5
231020638, 2+3, 57687.028, 57687.034, 57687.038, 34.0, 33.2, 0.8, 0.05, 1.2, 0.06, 30.6, 490, 70, 6.1, 2, 0.2, 0.07, 11.0, M2
231020638, 2+3, 57757.163, 57757.164, 57757.183, 34.6, 33.5, 1.4, 0.03, 2.8, 0.07, 30.6, 2230, 160, 10.6, 2, 0.27, 0.05, 11.0, M2
231020638, 2+3, 57991.154, 57991.155, 57991.189, 34.8, 33.8, 0.9, 0.03, 1.7, 0.07, 30.6, 3100, 290, 22.5, 2, 0.07, 0.01, 11.0, M2
231267979, 1, 57682.037, 57682.038, 57682.042, 34.2, 33.1, 1.0, 0.03, 1.6, 0.05, 30.8, 430, 40, 6.1, 2, 0.26, 0.09, 10.4, M1
231267979, 1, 58039.02, 58039.025, 58039.028, 33.9, 32.9, 0.5, 0.03, 0.6, 0.05, 30.8, 220, 20, 4.1, 2, 0.15, 0.08, 10.4, M1
231267979, 1, 58282.21, 58282.218, 58282.235, 34.6, 33.6, 0.9, 0.03, 1.3, 0.04, 30.8, 1060, 110, 12.1, 2, 0.11, 0.02, 10.4, M1
220554352, 1+3, 57779.07, 57779.071, 57779.073, 34.2, 33.0, 1.4, 0.02, 2.8, 0.06, 31.2, 210, 10, 2.9, 2, 0.97, 0.68, 9.5, M0
317097443, 1, 57740.154, 57740.155, 57740.16, 34.2, 33.3, 1.0, 0.14, 1.4, 0.0, 30.9, 350, 40, 4.2, 2, 0.32, 0.15, 10.2, M0
299798795, 1, 57659.247, 57659.250, 57659.257, 33.7, 32.8, 1.0, 0.07, 1.5, 0.08, 30.3, 580, 70, 4.2, 2, 0.35, 0.17, 11.8, M2
299798795, 1, 57687.113, 57687.119, 57687.12, 33.8, 32.7, 1.4, 0.05, 2.7, 0.11, 30.3, 700, 60, 4.1, 2, 0.66, 0.32, 11.8, M2
299798795, 1, 57934.186, 57934.193, 57934.205, 34.5, 33.2, 2.2, 0.02, 6.9, 0.14, 30.3, 3320, 160, 6.5, 2, 1.07, 0.33, 11.8, M2
299798795, 1, 57960.184, 57960.185, 57960.19, 33.6, 32.5, 1.3, 0.04, 2.3, 0.11, 30.3, 380, 30, 2.2, 2, 1.05, 0.95, 11.8, M2
69889554, 2, 57568.322, 57568.324, 57568.334, 34.4, 33.8, 0.9, 0.12, 1.1, 0.04, 30.9, 650, 140, 6.1, 2, 0.18, 0.06, 10.2, M1
220473692, 1+4+5+6, 58099.065, 58099.068, 58099.069, 34.1, 33.3, 0.9, 0.1, 1.3, 0.03, 31.3, 130, 20, 2.0, 2, 0.67, 0.67, 9.3, M0
319611434, 2+5+6, 57405.305, 57405.311, 57405.337, 34.8, 33.8, 0.7, 0.12, 1.1, 0.0, 31.2, 850, 80, 24.8, 2, 0.04, 0.0, 9.6, M0
150360085, 1-6, 58221.032, 58221.035, 58221.052, 35.0, 33.9, 0.6, 0.02, 0.7, 0.01, 31.5, 610, 50, 17.3, 2, 0.04, 0.0, 8.7, K7
231835378, 1+2, 57631.212, 57631.215, 57631.223, 33.2, 32.1, 1.2, 0.05, 2.0, 0.08, 29.9, 380, 30, 2.2, 2, 0.93, 0.86, 12.8, M3
259975137, 1+2+3, 57662.228, 57662.231, 57662.231, 34.1, 33.3, 0.4, 0.1, 0.4, 0.05, 31.6, 50, 10, 2.0, 2, 0.22, 0.22, 8.4, K7
300443029, 1+2+3+5+6, 57477.177, 57477.182, 57477.191, 33.8, 33.0, 0.8, 0.05, 1.2, 0.0, 30.5, 440, 70, 6.2, 2, 0.19, 0.06, 11.3, M2
224225152, 2, 57630.084, 57630.091, 57630.121, 34.9, 33.3, 3.1, 0.0, 17.1, 0.07, 30.3, 8380, 210, 4.1, 2, 4.22, 2.08, 11.8, M2
224225152, 2, 57651.022, 57651.028, 57651.042, 34.0, 33.1, 0.9, 0.04, 1.5, 0.04, 30.3, 1060, 120, 14.3, 2, 0.11, 0.02, 11.8, M2
224225152, 2, 57979.235, 57979.241, 57979.245, 33.7, 32.8, 0.8, 0.03, 1.3, 0.04, 30.3, 490, 60, 6.1, 2, 0.21, 0.07, 11.8, M2
441077672, 1, 57637.241, 57637.243, 57637.247, 33.3, 32.0, 0.4, 0.03, 0.4, 0.0, 30.8, 50, 0, 2.0, 2, 0.18, 0.18, 10.4, M1
290496318, 1, 57873.311, 57873.315, 57873.321, 34.3, 33.1, 1.2, 0.02, 2.2, 0.07, 30.6, 830, 60, 6.6, 2, 0.34, 0.1, 10.9, M2
290496318, 1, 57956.104, 57956.109, 57956.11, 33.5, 32.6, 0.5, 0.08, 0.7, 0.02, 30.6, 140, 20, 6.4, 2, 0.11, 0.03, 10.9, M2
309703910, 1-6, 57462.035, 57462.037, 57462.038, 33.8, 32.8, 1.4, 0.07, 2.6, 0.03, 30.8, 190, 20, 2.0, 2, 1.3, 1.3, 10.5, M1
231017428, 2+3, 57605.328, 57605.331, 57605.348, 34.2, 32.9, 0.9, 0.01, 1.3, 0.01, 30.6, 730, 40, 8.2, 2, 0.16, 0.04, 10.9, M1
231017428, 2+3, 57657.049, 57657.056, 57657.064, 33.7, 32.6, 0.3, 0.02, 0.4, 0.0, 30.6, 240, 20, 10.2, 2, 0.04, 0.01, 10.9, M1
231017428, 2+3, 57683.198, 57683.20, 57683.266, 35.4, 33.9, 3.1, 0.0, 17.4, 0.02, 30.6, 12060, 360, 6.3, 2, 2.75, 0.87, 10.9, M1
231017428, 2+3, 57725.159, 57725.166, 57725.169, 33.6, 32.7, 0.4, 0.01, 0.4, 0.01, 30.6, 160, 20, 4.2, 2, 0.11, 0.05, 10.9, M1
231017428, 2+3, 57754.177, 57754.183, 57754.191, 34.4, 33.3, 1.1, 0.01, 1.8, 0.01, 30.6, 970, 90, 8.4, 2, 0.21, 0.05, 10.9, M1
231017428, 2+3, 57935.313, 57935.319, 57935.339, 34.4, 33.1, 1.1, 0.01, 1.7, 0.01, 30.6, 1100, 50, 8.2, 2, 0.21, 0.05, 10.9, M1
231017428, 2+3, 57955.402, 57955.407, 57955.444, 34.7, 33.3, 1.6, 0.0, 3.5, 0.02, 30.6, 2380, 80, 8.2, 2, 0.43, 0.1, 10.9, M1
231017428, 2+3, 58086.194, 58086.20, 58086.206, 34.0, 32.8, 0.6, 0.02, 0.8, 0.0, 30.6, 430, 30, 10.7, 2, 0.08, 0.01, 10.9, M1
434101713, 2, 57605.234, 57605.240, 57605.263, 34.5, 33.5, 0.2, 0.01, 0.1, 0.0, 31.3, 250, 30, 24.6, 2, 0.0, 0.0, 9.1, K7
434101713, 2, 57661.152, 57661.153, 57661.163, 34.0, 33.1, 0.2, 0.01, 0.2, 0.0, 31.3, 90, 10, 6.1, 2, 0.03, 0.01, 9.1, K7
273416539, 1, 57659.018, 57659.021, 57659.028, 34.5, 33.5, 1.5, 0.03, 3.5, 0.08, 30.7, 1210, 110, 5.4, 2, 0.63, 0.23, 10.6, M1
382304517, 1, 57635.154, 57635.158, 57635.161, 34.5, 33.5, 0.6, 0.03, 0.7, 0.01, 31.5, 170, 20, 2.0, 2, 0.37, 0.37, 8.7, K7
293507177, 1, 57612.311, 57612.315, 57612.317, 33.8, 33.1, 0.2, 0.01, 0.3, 0.01, 31.3, 70, 10, 4.5, 2, 0.06, 0.03, 9.2, K7
293507177, 1, 57691.201, 57691.209, 57691.255, 35.4, 33.8, 1.4, 0.01, 2.6, 0.02, 31.3, 2310, 70, 8.5, 2, 0.31, 0.07, 9.2, K7
293507177, 1, 57936.357, 57936.362, 57936.444, 35.6, 34.8, 0.6, 0.01, 1.0, 0.01, 31.3, 3850, 630, 54.6, 2, 0.02, 0.0, 9.2, K7
220561605, 1+2+3, 57699.327, 57699.330, 57699.33, 33.5, 32.6, 0.6, 0.05, 0.9, 0.03, 30.6, 140, 20, 2.0, 2, 0.44, 0.44, 10.9, M2
279650113, 1+2+3, 57658.287, 57658.298, 57658.31, 35.1, 34.0, 0.7, 0.06, 1.3, 0.04, 31.2, 1290, 110, 20.6, 2, 0.06, 0.01, 9.4, M0
279650113, 1+2+3, 57710.285, 57710.287, 57710.288, 34.2, 33.2, 1.4, 0.04, 2.6, 0.06, 31.2, 190, 20, 2.0, 2, 1.29, 1.28, 9.4, M0
431589361, 1+2+6, 57784.172, 57784.175, 57784.182, 34.7, 33.6, 1.1, 0.06, 1.8, 0.1, 31.2, 700, 50, 8.3, 2, 0.21, 0.05, 9.6, M0
38583513, 1-6, 57968.278, 57968.278, 57968.305, 34.2, 33.3, 0.6, 0.13, 0.9, 0.02, 30.4, 1340, 150, 17.7, 2, 0.05, 0.01, 11.5, M2
141807839, 2+3+4+5+6, 57635.35, 57635.354, 57635.362, 34.4, 33.2, 1.4, 0.03, 2.6, 0.1, 30.7, 950, 70, 2.0, 2, 1.31, 1.31, 10.8, M1
141807839, 2+3+4+5+6, 58255.0, 58255.007, 58255.017, 34.6, 33.3, 1.8, 0.03, 4.2, 0.11, 30.7, 1690, 90, 4.2, 2, 1.0, 0.48, 10.8, M1
374829238, 2+3+6, 57753.158, 57753.158, 57753.16, 33.7, 32.8, 1.3, 0.11, 2.3, 0.0, 31.0, 100, 10, 2.0, 2, 1.17, 1.17, 10.0, M0
33864387, 2+3+4+5+6, 57598.404, 57598.405, 57598.411, 33.8, 32.9, 0.7, 0.05, 0.9, 0.03, 30.7, 270, 30, 7.3, 2, 0.12, 0.03, 10.8, M1
33864387, 2+3+4+5+6, 57635.253, 57635.255, 57635.269, 34.1, 33.1, 0.8, 0.03, 1.1, 0.05, 30.7, 500, 50, 6.2, 2, 0.17, 0.05, 10.8, M1
207133196, 2+3, 57683.201, 57683.206, 57683.208, 34.4, 33.5, 0.2, 0.01, 0.3, 0.0, 31.6, 100, 10, 6.1, 2, 0.04, 0.01, 8.4, K7
117874959, 2, 57697.147, 57697.152, 57697.161, 33.7, 32.7, 0.4, 0.02, 0.4, 0.01, 31.0, 90, 10, 4.2, 2, 0.1, 0.05, 9.9, M0
231089744, 1-6, 57726.146, 57726.149, 57726.149, 34.7, 33.6, 1.2, 0.09, 2.0, 0.0, 31.7, 180, 10, 2.0, 2, 0.99, 0.99, 8.2, K5
201795667, 2+3, 57663.241, 57663.250, 57663.261, 34.4, 33.2, 1.6, 0.02, 3.4, 0.1, 30.4, 1820, 110, 4.2, 2, 0.81, 0.38, 11.4, M2
201795667, 2+3, 57750.096, 57750.102, 57750.105, 33.8, 32.8, 1.0, 0.04, 1.5, 0.08, 30.4, 490, 40, 4.2, 2, 0.37, 0.18, 11.4, M2
201795667, 2+3, 57751.081, 57751.087, 57751.105, 34.7, 33.4, 2.2, 0.01, 7.0, 0.11, 30.4, 3670, 190, 6.3, 2, 1.11, 0.35, 11.4, M2
406321123, 1, 57654.093, 57654.095, 57654.098, 33.0, 32.0, 1.6, 0.04, 3.2, 0.07, 29.9, 250, 30, 2.0, 2, 1.58, 1.58, 12.8, M3
406321123, 1, 57683.117, 57683.118, 57683.121, 32.7, 31.9, 0.9, 0.05, 1.2, 0.06, 29.9, 130, 20, 4.2, 2, 0.29, 0.14, 12.8, M3
197598732, 1, 57662.196, 57662.197, 57662.206, 33.3, 32.5, 0.8, 0.08, 1.1, 0.04, 29.9, 420, 60, 10.8, 2, 0.11, 0.02, 12.6, M3
197598732, 1, 57668.197, 57668.198, 57668.204, 33.1, 32.3, 0.8, 0.09, 1.0, 0.03, 29.9, 280, 40, 4.2, 2, 0.24, 0.11, 12.6, M3
197598732, 1, 58282.344, 58282.352, 58282.358, 33.5, 32.6, 1.0, 0.07, 1.4, 0.05, 29.9, 730, 90, 4.8, 2, 0.3, 0.13, 12.6, M3
206542524, 2, 57936.419, 57936.426, 57936.432, 32.8, 31.8, 0.9, 0.04, 1.3, 0.11, 29.5, 400, 40, 4.1, 2, 0.32, 0.16, 13.7, M4
270357196, 1, 57602.259, 57602.260, 57602.265, 33.8, 33.1, 0.3, 0.02, 0.3, 0.0, 31.1, 90, 20, 4.2, 2, 0.08, 0.04, 9.6, M0
150029272, 1+2+3+4+5, 57728.315, 57728.318, 57728.319, 33.4, 32.4, 0.1, 0.0, 0.1, 0.0, 31.4, 20, 0, 4.2, 2, 0.03, 0.01, 9.0, K7
141527965, 1+2+3+4+5, 57422.08, 57422.081, 57422.084, 34.5, 33.6, 0.7, 0.08, 0.9, 0.01, 31.6, 170, 20, 4.1, 2, 0.21, 0.1, 8.5, K7
206327797, 1, 58010.314, 58010.319, 58010.323, 33.1, 32.1, 0.2, 0.01, 0.3, 0.0, 30.5, 80, 10, 4.2, 2, 0.06, 0.03, 11.1, M2
101936401, 2, 57609.184, 57609.189, 57609.194, 34.3, 33.1, 0.3, 0.01, 0.3, 0.0, 31.6, 110, 10, 4.1, 2, 0.08, 0.04, 8.6, K7
5656273, 2, 57969.137, 57969.141, 57969.191, 35.7, 34.2, 2.1, 0.0, 6.7, 0.01, 31.1, 6460, 230, 11.0, 2, 0.6, 0.11, 9.6, M0
5656273, 2, 58013.208, 58013.215, 58013.217, 33.9, 33.1, 0.3, 0.01, 0.3, 0.0, 31.1, 100, 20, 4.2, 2, 0.08, 0.04, 9.6, M0
5656273, 2, 58041.023, 58041.025, 58041.043, 34.4, 33.6, 0.6, 0.01, 0.9, 0.0, 31.1, 390, 60, 2.0, 2, 0.43, 0.43, 9.6, M0
5656273, 2, 58262.399, 58262.404, 58262.41, 34.0, 32.7, 0.3, 0.01, 0.4, 0.0, 31.1, 130, 10, 4.1, 2, 0.09, 0.04, 9.6, M0
206327795, 1, 58010.314, 58010.320, 58010.323, 34.0, 33.0, 0.2, 0.01, 0.2, 0.0, 31.4, 80, 10, 4.2, 2, 0.06, 0.03, 8.9, K7
307434940, 2+5+6, 57567.983, 57567.986, 57567.994, 33.1, 32.1, 0.3, 0.0, 0.3, 0.0, 31.2, 10, 0, 8.5, 2, 0.04, 0.01, 9.4, M0
314018646, 2, 57641.231, 57641.232, 57641.246, 33.5, 32.3, 1.7, 0.03, 3.7, 0.08, 29.7, 1180, 70, 4.2, 2, 0.89, 0.43, 13.2, M4
314018646, 2, 57658.139, 57658.140, 57658.143, 32.9, 32.0, 1.3, 0.03, 2.3, 0.09, 29.7, 300, 30, 4.1, 2, 0.58, 0.28, 13.2, M4
358709960, 1+2+4+5+6, 57660.355, 57660.357, 57660.36, 34.5, 33.6, 0.7, 0.04, 0.9, 0.03, 31.7, 140, 10, 4.2, 2, 0.22, 0.11, 8.2, K5
231867117, 1+2, 57653.188, 57653.191, 57653.195, 34.0, 33.0, 0.3, 0.03, 0.3, 0.01, 31.5, 60, 10, 2.2, 2, 0.14, 0.12, 8.8, K7
261525246, 1, 57851.327, 57851.332, 57851.333, 34.2, 33.1, 0.1, 0.02, 0.1, 0.01, 31.8, 50, 0, 4.2, 2, 0.03, 0.01, 8.0, K5
79154958, 1, 57612.289, 57612.291, 57612.294, 33.8, 32.4, 1.7, 0.02, 3.9, 0.05, 30.4, 470, 20, 2.0, 2, 1.93, 1.93, 11.5, M2
71335815, 1, 57981.199, 57981.20, 57981.209, 34.6, 33.5, 0.9, 0.02, 1.3, 0.04, 31.2, 470, 30, 6.3, 2, 0.2, 0.07, 9.4, M0
201251409, 1+2, 58021.044, 58021.048, 58021.064, 35.0, 34.0, 0.5, 0.03, 0.5, 0.02, 31.6, 400, 40, 12.3, 2, 0.04, 0.01, 8.4, K7
234290432, 1, 58017.202, 58017.208, 58017.214, 34.2, 33.3, 0.6, 0.02, 0.8, 0.02, 31.0, 290, 30, 4.2, 2, 0.18, 0.09, 9.9, M0
316805931, 2, 57653.241, 57653.253, 57653.298, 34.5, 33.9, 0.2, 0.02, 0.2, 0.0, 31.4, 200, 50, 12.5, 2, 0.02, 0.0, 8.9, K7
260889990, 1, 57715.072, 57715.078, 57715.089, 34.4, 33.3, 2.4, 0.02, 8.8, 0.14, 30.3, 2720, 210, 4.1, 2, 2.13, 1.04, 11.8, M2
251875131, 2, 57638.102, 57638.113, 57638.135, 34.5, 33.6, 0.5, 0.05, 0.7, 0.02, 31.4, 280, 30, 10.2, 2, 0.07, 0.01, 9.0, K7
302965929, 1+5, 57797.04, 57797.050, 57797.066, 34.3, 33.6, 0.5, 0.04, 0.6, 0.0, 31.3, 190, 40, 4.2, 2, 0.15, 0.07, 9.1, K7
140045537, 1, 57728.08, 57728.095, 57728.1, 32.9, 31.6, 1.0, 0.01, 1.4, 0.0, 29.4, 590, 30, 6.3, 2, 0.23, 0.07, 14.0, M4
140045537, 1, 57669.982, 57669.990, 57670.011, 32.2, 31.4, 0.3, 0.03, 0.3, 0.01, 29.4, 120, 20, 10.3, 2, 0.03, 0.01, 14.0, M4
251845153, 2, 57613.15, 57613.157, 57613.185, 34.5, 33.1, 1.2, 0.04, 2.2, 0.0, 30.6, 1340, 60, 2.0, 2, 1.1, 1.1, 10.9, M1
441398770, 1, 57595.269, 57595.315, 57595.366, 34.6, 33.6, 0.6, 0.01, 0.7, 0.0, 30.6, 2080, 220, 43.1, 2, 0.02, 0.0, 11.0, M2
441398770, 1, 57654.15, 57654.164, 57654.192, 33.9, 32.9, 0.3, 0.0, 0.4, 0.0, 30.6, 410, 40, 25.3, 2, 0.02, 0.0, 11.0, M2
441398770, 1, 58204.367, 58204.377, 58204.409, 34.0, 33.1, 0.4, 0.01, 0.4, 0.0, 30.6, 540, 60, 43.4, 2, 0.01, 0.0, 11.0, M2
441398770, 1, 58260.283, 58260.286, 58260.367, 34.0, 33.0, 0.4, 0.02, 0.5, 0.01, 30.6, 510, 50, 6.1, 2, 0.08, 0.03, 11.0, M2
220433363, 2+3+4+5+6, 57864.025, 57864.035, 57864.043, 33.2, 32.3, 0.2, 0.01, 0.2, 0.0, 30.5, 90, 10, 4.2, 2, 0.06, 0.03, 11.3, M2
147085676, 1, 57982.174, 57982.191, 57982.213, 34.6, 33.8, 0.4, 0.03, 0.4, 0.01, 31.5, 240, 40, 10.0, 2, 0.04, 0.01, 8.7, K7
115242300, 2, 58254.421, 58254.424, 58254.43, 34.0, 32.8, 1.7, 0.01, 4.0, 0.04, 30.3, 880, 60, 4.1, 2, 0.97, 0.48, 11.7, M2
254299284, 2, 57687.039, 57687.054, 57687.063, 34.3, 33.2, 1.2, 0.02, 2.1, 0.06, 30.6, 840, 60, 6.1, 2, 0.34, 0.11, 10.9, M1
140045538, 1, 57669.987, 57669.988, 57670.017, 33.8, 32.9, 0.3, 0.02, 0.3, 0.01, 30.8, 160, 20, 10.3, 2, 0.03, 0.01, 10.4, M1
140045538, 1, 57728.082, 57728.095, 57728.11, 34.3, 32.9, 0.9, 0.01, 1.4, 0.0, 30.8, 570, 20, 19.1, 2, 0.07, 0.01, 10.4, M1
392756613, 1, 57961.116, 57961.126, 57961.142, 33.6, 32.9, 0.2, 0.01, 0.2, 0.0, 31.3, 40, 10, 2.0, 2, 0.08, 0.08, 9.3, M0
101936401, 2, 57983.176, 57983.184, 57983.193, 34.2, 33.4, 0.2, 0.01, 0.2, 0.0, 31.6, 90, 10, 6.1, 2, 0.03, 0.01, 8.6, K7
5656273, 2, 57691.03, 57691.040, 57691.051, 33.6, 33.2, 0.1, 0.01, 0.2, 0.0, 31.1, 60, 20, 12.3, 2, 0.01, 0.0, 9.6, M0
201292296, 1+2, 57638.115, 57638.117, 57638.162, 34.2, 33.1, 1.6, 0.02, 3.3, 0.07, 30.5, 980, 90, 4.1, 2, 0.83, 0.41, 11.3, M2
140045537, 1, 57980.213, 57980.278, 57980.339, 32.7, 31.9, 0.2, 0.01, 0.2, 0.01, 29.4, 440, 60, 142.2, 2, 0.0, 0.0, 14.0, M4
229807000, 1, 57609.351, 57609.358, 57609.396, 34.7, 33.4, 1.5, 0.02, 2.9, 0.06, 30.8, 1360, 80, 4.1, 2, 0.7, 0.34, 10.5, M1
70723605, 2, 57980.284, 57980.284, 57980.311, 34.4, 33.7, 0.4, 0.03, 0.4, 0.01, 31.1, 330, 60, 12.3, 2, 0.04, 0.01, 9.6, M0
9210746, 2, 57981.344, 57981.344, 57981.407, 33.8, 33.1, 0.2, 0.01, 0.3, 0.01, 30.7, 270, 50, 20.0, 2, 0.01, 0.0, 10.8, M1
89502706, 2, 57602.367, 57602.368, 57602.386, 34.1, 33.4, 0.7, 0.04, 0.9, 0.05, 30.9, 320, 60, 4.2, 2, 0.2, 0.1, 10.2, M1
314018646, 2, 57636.192, 57636.197, 57636.244, 33.2, 32.4, 0.8, 0.04, 0.9, 0.07, 29.7, 570, 100, 6.1, 2, 0.15, 0.05, 13.2, M4
98796342, 4, 58022.265, 58022.266, 58022.318, 34.2, 32.8, 1.9, 0.0, 4.6, 0.01, 30.1, 2480, 100, 4.1, 2, 1.14, 0.56, 12.3, M3
7625199, 4+5, 57702.134, 57702.140, 57702.149, 34.5, 33.7, 0.4, 0.03, 0.4, 0.01, 31.2, 340, 50, 16.4, 2, 0.03, 0.0, 9.4, M0
220433363, 2+3+4+5+6, 58127.084, 58127.092, 58127.096, 33.0, 32.2, 0.1, 0.01, 0.1, 0.0, 30.5, 70, 10, 14.5, 2, 0.01, 0.0, 11.3, M2
266680732, 3, 57658.179, 57658.187, 57658.191, 34.0, 32.9, 0.4, 0.01, 0.4, 0.01, 31.1, 130, 10, 4.1, 2, 0.11, 0.05, 9.6, M0
219244444, 3+4+5, 57418.09, 57418.092, 57418.096, 33.1, 32.1, 1.3, 0.03, 2.3, 0.12, 29.8, 410, 40, 4.6, 2, 0.5, 0.22, 13.0, M4
29919288, 3, 58022.288, 58022.292, 58022.295, 33.8, 32.8, 1.7, 0.03, 3.9, 0.09, 30.0, 1130, 140, 4.2, 2, 0.93, 0.45, 12.5, M3
121007796, 4, 57634.291, 57634.299, 57634.302, 34.5, 33.3, 0.6, 0.03, 0.8, 0.01, 31.2, 340, 20, 4.1, 2, 0.19, 0.09, 9.4, M0
165941377, 3, 57740.046, 57740.047, 57740.071, 34.6, 33.4, 0.8, 0.03, 1.0, 0.05, 30.7, 1440, 110, 27.9, 2, 0.04, 0.0, 10.8, M1
206478549, 3+4, 57785.106, 57785.108, 57785.138, 35.6, 34.5, 2.9, 0.01, 17.8, 0.12, 30.8, 11930, 920, 8.7, 2, 2.04, 0.47, 10.5, M1
206478549, 3+4, 58109.268, 58109.278, 58109.289, 35.4, 34.5, 2.3, 0.02, 11.5, 0.11, 30.8, 7700, 980, 8.8, 2, 1.31, 0.3, 10.5, M1
332799564, 4, 57668.198, 57668.206, 57668.211, 33.1, 32.0, 1.0, 0.05, 1.6, 0.05, 29.7, 550, 40, 4.2, 2, 0.39, 0.19, 13.3, M4
287187481, 3, 57585.37, 57585.380, 57585.382, 34.2, 33.4, 0.6, 0.02, 0.8, 0.02, 30.8, 480, 70, 6.1, 2, 0.13, 0.04, 10.5, M1
98796344, 4, 58022.265, 58022.266, 58022.318, 34.2, 32.8, 1.9, 0.0, 4.6, 0.01, 30.1, 2480, 100, 4.1, 2, 1.14, 0.56, 12.3, M3
10863087, 3, 58077.028, 58077.029, 58077.035, 33.1, 32.2, 0.6, 0.05, 0.7, 0.02, 30.1, 160, 20, 4.5, 2, 0.15, 0.07, 12.1, M3
259573397, 3+4+5, 57634.388, 57634.391, 57634.413, 34.9, 33.7, 0.6, 0.03, 0.7, 0.01, 31.6, 350, 20, 4.1, 2, 0.16, 0.08, 8.5, K7
259573397, 3+4+5, 58096.068, 58096.075, 58096.087, 34.7, 33.6, 0.3, 0.01, 0.4, 0.01, 31.6, 230, 20, 5.7, 2, 0.07, 0.02, 8.5, K7
200364466, 4+5+6, 57816.058, 57816.060, 57816.078, 34.7, 33.7, 1.8, 0.02, 5.1, 0.11, 30.4, 3930, 380, 13.1, 2, 0.39, 0.06, 11.6, M2
248354845, 3, 58075.091, 58075.094, 58075.103, 34.1, 32.9, 1.7, 0.03, 4.1, 0.1, 30.4, 1040, 70, 4.1, 2, 1.0, 0.49, 11.6, M2
248354845, 3, 58077.111, 58077.115, 58077.121, 33.6, 32.8, 0.9, 0.07, 1.3, 0.06, 30.4, 340, 50, 4.1, 2, 0.33, 0.16, 11.6, M2
89205615, 4, 57663.339, 57663.347, 57663.35, 34.1, 33.0, 1.0, 0.02, 1.4, 0.04, 30.8, 420, 30, 2.0, 2, 0.72, 0.72, 10.5, M1
382552502, 3, 57586.348, 57586.352, 57586.363, 34.1, 33.0, 1.3, 0.04, 2.3, 0.05, 30.3, 1330, 110, 6.1, 2, 0.38, 0.12, 11.8, M2
382552502, 3, 57659.324, 57659.331, 57659.339, 33.7, 32.7, 0.7, 0.04, 0.9, 0.05, 30.3, 490, 50, 8.3, 2, 0.11, 0.03, 11.8, M2
382552502, 3, 57721.066, 57721.067, 57721.094, 34.4, 33.2, 1.9, 0.02, 4.8, 0.07, 30.3, 2620, 170, 6.1, 2, 0.79, 0.26, 11.8, M2
382552502, 3, 58065.027, 58065.028, 58065.033, 33.4, 32.5, 0.8, 0.06, 1.1, 0.02, 30.3, 270, 30, 6.1, 2, 0.17, 0.06, 11.8, M2
382552502, 3, 58123.113, 58123.113, 58123.133, 34.4, 33.4, 1.6, 0.03, 4.3, 0.05, 30.3, 2740, 280, 4.2, 2, 1.02, 0.48, 11.8, M2
167457891, 3, 58010.292, 58010.292, 58010.334, 35.2, 34.1, 3.6, 0.01, 27.1, 0.15, 30.3, 15050, 1420, 8.7, 2, 2.11, 0.48, 11.8, M2
152475404, 4+5, 57779.148, 57779.151, 57779.166, 32.8, 31.8, 1.6, 0.04, 3.4, 0.12, 29.3, 620, 50, 2.0, 2, 1.68, 1.68, 14.2, M4
64053930, 4, 57401.051, 57401.058, 57401.077, 35.3, 34.2, 1.7, 0.02, 6.1, 0.12, 30.9, 5270, 400, 14.7, 2, 0.42, 0.06, 10.2, M1
422692632, 4, 57668.269, 57668.270, 57668.278, 33.5, 32.6, 0.2, 0.02, 0.2, 0.01, 30.9, 80, 10, 6.1, 2, 0.04, 0.01, 10.2, M0
422692632, 4, 58019.235, 58019.242, 58019.247, 34.1, 32.8, 0.7, 0.01, 0.9, 0.02, 30.9, 320, 20, 4.1, 2, 0.23, 0.11, 10.2, M0
198076680, 3+4+5, 57662.339, 57662.341, 57662.359, 34.1, 32.8, 0.4, 0.01, 0.5, 0.0, 31.0, 240, 10, 2.2, 2, 0.24, 0.22, 10.0, M0
198076680, 3+4+5, 57682.286, 57682.290, 57682.314, 34.3, 33.5, 0.2, 0.02, 0.2, 0.01, 31.0, 360, 70, 36.5, 2, 0.01, 0.0, 10.0, M0
198076680, 3+4+5, 58075.147, 58075.151, 58075.154, 33.4, 32.4, 0.2, 0.01, 0.2, 0.0, 31.0, 60, 10, 4.1, 2, 0.05, 0.02, 10.0, M0
237340689, 3+4, 57701.305, 57701.307, 57701.31, 33.9, 33.1, 0.2, 0.0, 0.2, 0.0, 31.8, 30, 0, 2.0, 2, 0.1, 0.1, 8.1, K5
159966544, 4, 57689.108, 57689.112, 57689.118, 33.7, 32.4, 0.5, 0.02, 0.7, 0.01, 30.6, 220, 10, 4.3, 2, 0.16, 0.07, 10.9, M2
159966544, 4, 57699.158, 57699.160, 57699.19, 34.4, 33.2, 0.8, 0.02, 1.1, 0.02, 30.6, 1030, 80, 6.1, 2, 0.18, 0.06, 10.9, M2
302514873, 4, 57741.117, 57741.119, 57741.14, 34.1, 33.1, 0.3, 0.02, 0.3, 0.0, 31.0, 260, 20, 13.1, 2, 0.02, 0.0, 10.0, M0
220433364, 2+3+4+5+6, 57401.22, 57401.227, 57401.235, 33.9, 32.7, 0.6, 0.0, 0.8, 0.01, 30.5, 510, 30, 8.4, 2, 0.1, 0.02, 11.3, M2
220433364, 2+3+4+5+6, 57420.132, 57420.134, 57420.14, 32.7, 31.8, 0.1, 0.01, 0.1, 0.0, 30.5, 30, 0, 4.1, 2, 0.03, 0.01, 11.3, M2
220433364, 2+3+4+5+6, 57445.099, 57445.105, 57445.118, 33.8, 32.6, 0.7, 0.01, 0.9, 0.0, 30.5, 370, 30, 4.2, 2, 0.21, 0.1, 11.3, M2
220433364, 2+3+4+5+6, 57663.285, 57663.289, 57663.301, 33.5, 32.4, 0.3, 0.01, 0.3, 0.0, 30.5, 180, 20, 4.1, 2, 0.08, 0.04, 11.3, M2
220433364, 2+3+4+5+6, 57671.325, 57671.329, 57671.383, 34.8, 33.9, 0.9, 0.0, 1.4, 0.01, 30.5, 3800, 480, 46.9, 2, 0.03, 0.0, 11.3, M2
220433364, 2+3+4+5+6, 57683.3, 57683.303, 57683.314, 33.3, 32.3, 0.3, 0.01, 0.4, 0.0, 30.5, 130, 10, 6.1, 2, 0.06, 0.02, 11.3, M2
220433364, 2+3+4+5+6, 57750.179, 57750.181, 57750.187, 33.1, 32.1, 0.3, 0.01, 0.3, 0.0, 30.5, 80, 10, 4.2, 2, 0.08, 0.04, 11.3, M2
220433364, 2+3+4+5+6, 57992.385, 57992.390, 57992.403, 33.4, 32.2, 0.2, 0.01, 0.2, 0.0, 30.5, 140, 10, 6.1, 2, 0.04, 0.01, 11.3, M2
220433364, 2+3+4+5+6, 58019.155, 58019.160, 58019.17, 33.2, 32.4, 0.2, 0.01, 0.2, 0.0, 30.5, 90, 20, 8.2, 2, 0.02, 0.01, 11.3, M2
220433364, 2+3+4+5+6, 58069.225, 58069.228, 58069.248, 33.5, 32.4, 0.4, 0.0, 0.5, 0.0, 30.5, 180, 20, 6.1, 2, 0.07, 0.02, 11.3, M2
220433364, 2+3+4+5+6, 58075.054, 58075.057, 58075.065, 33.2, 32.0, 0.4, 0.01, 0.4, 0.0, 30.5, 100, 10, 2.0, 2, 0.2, 0.2, 11.3, M2
220433364, 2+3+4+5+6, 58182.045, 58182.049, 58182.052, 33.3, 32.3, 0.5, 0.01, 0.6, 0.0, 30.5, 130, 10, 2.0, 2, 0.32, 0.32, 11.3, M2
220433364, 2+3+4+5+6, 58213.006, 58213.013, 58213.024, 33.6, 32.3, 0.4, 0.01, 0.4, 0.0, 30.5, 220, 10, 6.2, 2, 0.07, 0.02, 11.3, M2
272232401, 3+4+6, 57448.153, 57448.154, 57448.163, 33.3, 32.2, 0.8, 0.01, 1.0, 0.01, 30.2, 240, 20, 2.0, 2, 0.5, 0.5, 11.9, M2
272232401, 3+4+6, 57448.328, 57448.331, 57448.341, 33.2, 32.3, 0.4, 0.01, 0.4, 0.01, 30.2, 150, 20, 4.2, 2, 0.1, 0.05, 11.9, M2
272232401, 3+4+6, 57686.155, 57686.161, 57686.164, 33.0, 32.0, 0.2, 0.02, 0.2, 0.0, 30.2, 100, 10, 4.2, 2, 0.06, 0.03, 11.9, M2
272232401, 3+4+6, 57733.319, 57733.321, 57733.325, 32.9, 31.8, 0.4, 0.01, 0.4, 0.0, 30.2, 80, 10, 4.2, 2, 0.09, 0.04, 11.9, M2
272232401, 3+4+6, 57810.239, 57810.249, 57810.28, 33.8, 32.6, 0.5, 0.01, 0.5, 0.01, 30.2, 660, 50, 15.4, 2, 0.03, 0.0, 11.9, M2
272232401, 3+4+6, 57847.257, 57847.258, 57847.26, 31.3, 30.0, 0.4, 0.02, 0.0, 0.0, 30.2, 0, 0, 2.0, 2, 0.02, 0.02, 11.9, M2
272232401, 3+4+6, 57903.984, 57903.990, 57903.993, 33.2, 32.0, 0.4, 0.01, 0.4, 0.01, 30.2, 160, 10, 4.1, 2, 0.1, 0.05, 11.9, M2
272232401, 3+4+6, 57992.398, 57992.399, 57992.407, 33.0, 32.0, 0.3, 0.01, 0.4, 0.01, 30.2, 100, 10, 4.2, 2, 0.08, 0.04, 11.9, M2
272232401, 3+4+6, 58162.345, 58162.346, 58162.362, 33.1, 32.2, 0.3, 0.01, 0.3, 0.0, 30.2, 130, 20, 4.2, 2, 0.07, 0.03, 11.9, M2
272232401, 3+4+6, 58196.183, 58196.185, 58196.187, 31.3, 30.4, 0.2, 0.02, 0.1, 0.0, 30.2, 0, 0, 2.0, 2, 0.03, 0.03, 11.9, M2
272232401, 3+4+6, 58202.208, 58202.214, 58202.221, 34.0, 32.6, 1.5, 0.0, 3.0, 0.01, 30.2, 1050, 40, 4.2, 2, 0.72, 0.35, 11.9, M2
272232401, 3+4+6, 58225.024, 58225.027, 58225.053, 34.3, 32.7, 2.1, 0.0, 6.1, 0.01, 30.2, 2030, 60, 2.0, 2, 3.07, 3.07, 11.9, M2
272232401, 3+4+6, 58262.105, 58262.117, 58262.128, 33.7, 32.6, 0.5, 0.03, 0.6, 0.01, 30.2, 560, 40, 15.0, 2, 0.04, 0.0, 11.9, M2
122505766, 3, 58129.072, 58129.075, 58129.081, 34.2, 33.1, 0.9, 0.02, 1.2, 0.03, 31.0, 350, 30, 4.2, 2, 0.28, 0.13, 10.1, M0
406353865, 3, 58076.06, 58076.064, 58076.07, 33.8, 32.9, 0.9, 0.09, 1.4, 0.04, 30.4, 540, 70, 6.3, 2, 0.21, 0.07, 11.6, M2
268862481, 3, 57660.366, 57660.367, 57660.389, 35.7, 34.3, 2.7, 0.01, 11.8, 0.11, 31.0, 8650, 390, 10.8, 2, 1.1, 0.2, 10.0, M0
268862481, 3, 57724.099, 57724.107, 57724.117, 34.7, 33.6, 1.1, 0.04, 1.8, 0.08, 31.0, 900, 70, 6.2, 2, 0.28, 0.09, 10.0, M0
422692635, 4, 57668.269, 57668.270, 57668.278, 33.5, 32.6, 0.2, 0.02, 0.2, 0.01, 30.9, 80, 10, 6.1, 2, 0.04, 0.01, 10.2, M0
422692635, 4, 58019.235, 58019.242, 58019.247, 34.1, 32.8, 0.7, 0.01, 0.9, 0.02, 30.9, 320, 20, 4.1, 2, 0.23, 0.11, 10.2, M0
279675125, 1+2+3, 57635.154, 57635.160, 57635.164, 33.8, 32.9, 0.1, 0.01, 0.1, 0.01, 31.5, 40, 10, 6.1, 2, 0.01, 0.0, 8.8, K7
382043650, 3+4+5+6, 58079.186, 58079.193, 58079.206, 34.7, 33.7, 1.2, 0.06, 2.1, 0.11, 30.7, 1660, 160, 12.4, 2, 0.17, 0.03, 10.6, M1
91528196, 3, 57639.321, 57639.322, 57639.327, 33.5, 32.4, 0.3, 0.01, 0.4, 0.0, 31.0, 70, 10, 2.0, 2, 0.18, 0.18, 10.0, M0
142298057, 3, 57669.155, 57669.156, 57669.169, 33.8, 33.0, 0.7, 0.06, 0.9, 0.01, 30.5, 370, 60, 4.1, 2, 0.22, 0.11, 11.1, M2
29853348, 3, 57661.275, 57661.281, 57661.289, 34.0, 33.2, 1.0, 0.05, 1.5, 0.04, 30.5, 670, 90, 6.4, 2, 0.23, 0.07, 11.3, M2
29853348, 3, 57701.078, 57701.088, 57701.121, 35.1, 34.1, 2.1, 0.01, 6.7, 0.08, 30.5, 7520, 850, 2.0, 2, 3.37, 3.37, 11.3, M2
29853348, 3, 57725.149, 57725.152, 57725.163, 34.0, 32.9, 1.2, 0.05, 2.0, 0.05, 30.5, 570, 50, 2.0, 2, 0.99, 0.99, 11.3, M2
439468067, 3, 57639.319, 57639.324, 57639.326, 34.3, 33.5, 0.8, 0.06, 1.0, 0.02, 31.4, 180, 30, 2.0, 2, 0.5, 0.5, 9.1, K7
142305549, 3, 57669.259, 57669.266, 57669.28, 33.7, 32.3, 1.7, 0.01, 3.9, 0.02, 29.8, 1330, 50, 2.0, 2, 1.97, 1.97, 12.9, M3
140460192, 3, 57633.333, 57633.340, 57633.347, 34.7, 33.3, 0.5, 0.01, 0.7, 0.01, 31.5, 300, 10, 4.1, 2, 0.16, 0.08, 8.8, K7
31740375, 1+2+3, 57696.147, 57696.151, 57696.158, 34.0, 33.2, 1.6, 0.04, 3.1, 0.13, 30.2, 1210, 170, 6.8, 2, 0.45, 0.13, 11.9, M3
31740375, 1+2+3, 57813.074, 57813.079, 57813.079, 33.5, 32.3, 1.4, 0.04, 2.6, 0.12, 30.2, 390, 20, 4.2, 2, 0.61, 0.29, 11.9, M3
381949410, 4+5+6, 57457.118, 57457.126, 57457.129, 34.2, 33.2, 0.6, 0.07, 0.8, 0.01, 30.9, 380, 40, 8.6, 2, 0.09, 0.02, 10.3, M1
142178690, 3, 57658.352, 57658.354, 57658.36, 34.2, 33.3, 0.3, 0.02, 0.3, 0.0, 31.4, 110, 10, 4.2, 2, 0.07, 0.04, 8.9, K7
44796808, 4+5, 57671.214, 57671.220, 57671.221, 33.7, 32.7, 0.6, 0.04, 0.9, 0.02, 30.7, 210, 20, 4.1, 2, 0.21, 0.1, 10.8, M1
79566479, 3+4, 57655.285, 57655.294, 57655.304, 35.0, 33.6, 0.5, 0.01, 0.6, 0.0, 31.7, 360, 10, 8.2, 2, 0.08, 0.02, 8.3, K7
79566479, 3+4, 57662.143, 57662.146, 57662.153, 34.0, 33.3, 0.2, 0.02, 0.1, 0.0, 31.7, 40, 10, 6.1, 2, 0.02, 0.01, 8.3, K7
79566479, 3+4, 57724.277, 57724.282, 57724.318, 35.3, 34.0, 0.5, 0.01, 0.7, 0.0, 31.7, 770, 40, 15.0, 2, 0.04, 0.01, 8.3, K7
272428158, 4+5+6, 57843.107, 57843.108, 57843.11, 34.1, 33.4, 0.6, 0.13, 0.7, 0.0, 31.4, 90, 20, 2.4, 2, 0.31, 0.26, 8.9, K7
231799463, 4+5+6, 57422.08, 57422.086, 57422.09, 33.2, 32.3, 0.3, 0.03, 0.4, 0.02, 30.4, 150, 20, 6.9, 2, 0.05, 0.02, 11.6, M2
231799463, 4+5+6, 57459.009, 57459.013, 57459.025, 33.7, 32.6, 0.7, 0.02, 1.0, 0.03, 30.4, 450, 30, 6.3, 2, 0.17, 0.05, 11.6, M2
231799463, 4+5+6, 57811.226, 57811.228, 57811.235, 33.5, 32.3, 0.6, 0.04, 0.8, 0.01, 30.4, 280, 20, 4.1, 2, 0.18, 0.09, 11.6, M2
231799463, 4+5+6, 58184.157, 58184.159, 58184.218, 35.4, 34.1, 3.5, 0.0, 25.3, 0.04, 30.4, 19740, 1160, 4.1, 2, 6.13, 2.96, 11.6, M2
231799463, 4+5+6, 58191.194, 58191.197, 58191.206, 33.5, 32.5, 0.5, 0.04, 0.7, 0.01, 30.4, 250, 30, 8.4, 2, 0.08, 0.02, 11.6, M2
167440156, 3, 57576.437, 57576.443, 57576.446, 33.5, 32.5, 0.8, 0.06, 1.1, 0.0, 30.3, 280, 30, 4.1, 2, 0.27, 0.13, 11.7, M2
441499423, 4, 58022.333, 58022.335, 58022.344, 35.0, 33.8, 1.0, 0.02, 1.7, 0.04, 31.5, 500, 30, 4.2, 2, 0.4, 0.19, 8.6, K7
166808151, 2+3, 57961.28, 57961.304, 57961.38, 34.7, 33.9, 0.6, 0.03, 1.0, 0.0, 31.1, 830, 110, 22.7, 2, 0.04, 0.0, 9.8, M0
201753428, 2+3, 57690.24, 57690.257, 57690.34, 34.8, 33.9, 0.9, 0.03, 1.2, 0.03, 30.9, 1650, 180, 8.6, 2, 0.14, 0.03, 10.2, M1
220433363, 2+3+4+5+6, 57771.13, 57771.154, 57771.17, 33.1, 32.6, 0.1, 0.01, 0.1, 0.0, 30.5, 70, 30, 55.7, 2, 0.0, 0.0, 11.3, M2
220433363, 2+3+4+5+6, 58107.245, 58107.250, 58107.26, 33.3, 32.2, 0.4, 0.01, 0.4, 0.0, 30.5, 120, 10, 2.0, 2, 0.22, 0.22, 11.3, M2
220433363, 2+3+4+5+6, 58212.001, 58212.010, 58212.03, 32.9, 32.3, 0.1, 0.01, 0.1, 0.0, 30.5, 50, 10, 8.6, 2, 0.01, 0.0, 11.3, M2
266680732, 3, 58023.32, 58023.336, 58023.35, 34.0, 33.3, 0.2, 0.01, 0.2, 0.01, 31.1, 130, 30, 17.7, 2, 0.01, 0.0, 9.6, M0
294754396, 1-6, 58127.301, 58127.309, 58127.36, 34.6, 33.8, 0.5, 0.04, 0.7, 0.01, 31.3, 430, 70, 6.5, 2, 0.1, 0.03, 9.3, M0
142206123, 3, 57697.19, 57697.213, 57697.275, 35.3, 34.1, 0.7, 0.0, 0.8, 0.0, 31.3, 1570, 110, 8.6, 2, 0.1, 0.02, 9.1, K7
142206123, 3, 57721.14, 57721.149, 57721.17, 34.1, 33.6, 0.3, 0.0, 0.3, 0.0, 31.3, 110, 30, 10.5, 2, 0.03, 0.01, 9.1, K7
262575578, 3, 57846.16, 57846.172, 57846.22, 35.8, 34.4, 3.2, 0.01, 18.4, 0.13, 30.9, 14590, 590, 10.9, 2, 1.69, 0.31, 10.3, M1
262575578, 3, 58164.03, 58164.044, 58164.09, 35.6, 34.5, 1.8, 0.03, 4.4, 0.12, 30.9, 9890, 830, 35.2, 2, 0.13, 0.01, 10.3, M1
259573397, 3+4+5, 57997.23, 57997.236, 57997.28, 35.0, 34.0, 0.8, 0.04, 1.0, 0.01, 31.6, 480, 50, 2.0, 2, 0.5, 0.5, 8.5, K7
219419204, 4+6, 58074.21, 58074.240, 58074.26, 34.9, 34.1, 0.5, 0.03, 0.6, 0.02, 31.6, 450, 70, 4.2, 2, 0.14, 0.07, 8.6, K7
311403944, 3, 57634.34, 57634.367, 57634.41, 34.4, 33.3, 1.3, 0.01, 2.4, 0.06, 30.2, 2900, 220, 12.6, 2, 0.19, 0.03, 12.0, M3
382552502, 3, 57686.28, 57686.318, 57686.36, 34.0, 33.3, 0.6, 0.03, 0.7, 0.05, 30.3, 950, 220, 15.1, 2, 0.05, 0.01, 11.8, M2
382552502, 3, 58014.07, 58014.077, 58014.14, 33.7, 33.0, 0.6, 0.04, 0.8, 0.04, 30.3, 530, 110, 8.2, 2, 0.09, 0.02, 11.8, M2
382552502, 3, 58292.33, 58292.342, 58292.36, 33.4, 32.6, 0.8, 0.06, 1.1, 0.02, 30.3, 250, 40, 4.1, 2, 0.26, 0.13, 11.8, M2
197829751, 2+3+4, 57936.42, 57936.434, 57936.45, 34.3, 33.1, 2.5, 0.01, 8.8, 0.14, 30.0, 3700, 250, 4.1, 2, 2.16, 1.06, 12.5, M3
152475404, 4+5, 57728.07, 57728.087, 57728.18, 33.8, 32.9, 1.9, 0.03, 5.1, 0.13, 29.3, 5780, 760, 4.1, 2, 1.27, 0.63, 14.2, M4
423389014, 4, 57653.22, 57653.231, 57653.27, 35.3, 34.2, 1.3, 0.02, 2.3, 0.02, 31.3, 1720, 140, 10.2, 2, 0.23, 0.04, 9.2, K7
160008866, 4, 58058.13, 58058.133, 58058.15, 36.1, 35.4, 5.6, 0.0, 84.3, 0.16, 30.4, 100000, 18240, 10.2, 2, 8.26, 1.62, 11.5, M2
160008866, 4, 57420.03, 57420.033, 57420.07, 34.4, 33.5, 1.1, 0.08, 1.9, 0.08, 30.4, 1970, 240, 18.7, 2, 0.1, 0.01, 11.5, M2
160008866, 4, 57752.02, 57752.041, 57752.07, 34.7, 33.7, 1.8, 0.06, 5.9, 0.1, 30.4, 4060, 370, 18.7, 2, 0.32, 0.03, 11.5, M2
160008866, 4, 58079.201, 58079.217, 58079.25, 34.6, 33.7, 1.4, 0.06, 2.4, 0.1, 30.4, 2950, 380, 19.7, 2, 0.12, 0.01, 11.5, M2
369577651, 3, 58292.41, 58292.425, 58292.44, 34.9, 33.9, 1.8, 0.03, 4.2, 0.09, 30.9, 1910, 180, 4.1, 2, 1.04, 0.51, 10.2, M1
29853348, 3, 58125.08, 58125.085, 58125.11, 34.3, 33.3, 1.2, 0.06, 1.7, 0.03, 30.5, 1280, 140, 4.1, 2, 0.42, 0.2, 11.3, M2
88479623, 4, 57586.42, 57586.429, 57586.44, 34.0, 33.6, 0.1, 0.0, 0.1, 0.0, 31.6, 50, 20, 10.2, 2, 0.01, 0.0, 8.4, K7
201795667, 2+3, 57753.05, 57753.062, 57753.13, 34.1, 33.5, 0.6, 0.06, 0.8, 0.06, 30.4, 800, 200, 21.3, 2, 0.04, 0.0, 11.4, M2
122671519, 3+4, 58143.08, 58143.093, 58143.12, 35.0, 33.8, 2.5, 0.02, 9.2, 0.1, 30.5, 6170, 410, 8.4, 2, 1.09, 0.26, 11.2, M2
49593799, 3, 58014.285, 58014.30, 58014.31, 33.7, 32.6, 1.9, 0.03, 4.5, 0.12, 29.6, 2280, 190, 8.2, 2, 0.55, 0.14, 13.5, M4
220433363, 2+3+4+5+6, 57662.247, 57662.250, 57662.291, 33.5, 32.3, 0.4, 0.01, 0.4, 0.0, 30.5, 180, 10, 4.1, 2, 0.11, 0.05, 11.3, M2
121156812, 4, 57724.235, 57724.265, 57724.325, 34.2, 33.4, 0.2, 0.03, 0.2, 0.0, 31.0, 310, 50, 68.3, 2, 0.0, 0.0, 10.0, M0
382552502, 3, 57643.265, 57643.285, 57643.345, 34.1, 33.1, 1.3, 0.06, 2.4, 0.03, 30.3, 1270, 140, 6.2, 2, 0.39, 0.13, 11.8, M2
220433364, 2+3+4+5+6, 57662.249, 57662.250, 57662.276, 33.4, 32.3, 0.4, 0.01, 0.4, 0.0, 30.5, 170, 10, 4.1, 2, 0.11, 0.05, 11.3, M2
272232401, 3+4+6, 57812.021, 57812.021, 57812.111, 35.0, 33.3, 2.5, 0.0, 9.1, 0.02, 30.2, 10290, 230, 15.3, 2, 0.59, 0.08, 11.9, M2
220044948, 6, 57416.051, 57416.058, 57416.067, 33.6, 32.4, 0.4, 0.01, 0.4, 0.01, 30.5, 240, 20, 8.2, 2, 0.05, 0.01, 11.2, M2
220044948, 6, 57750.179, 57750.183, 57750.186, 33.2, 32.3, 0.2, 0.01, 0.3, 0.01, 30.5, 90, 10, 9.1, 2, 0.03, 0.01, 11.2, M2
220044948, 6, 58111.172, 58111.175, 58111.188, 33.6, 32.4, 0.5, 0.01, 0.6, 0.01, 30.5, 240, 10, 6.4, 2, 0.1, 0.03, 11.2, M2
220044948, 6, 58135.122, 58135.123, 58135.173, 35.1, 33.7, 2.4, 0.0, 9.0, 0.01, 30.5, 7000, 280, 8.2, 2, 1.1, 0.27, 11.2, M2
333680372, 5, 57669.323, 57669.329, 57669.336, 33.4, 32.5, 0.2, 0.02, 0.3, 0.0, 30.5, 150, 20, 10.2, 2, 0.03, 0.01, 11.2, M2
333680372, 5, 58011.384, 58011.387, 58011.391, 33.1, 32.2, 0.3, 0.01, 0.3, 0.01, 30.5, 80, 10, 4.1, 2, 0.07, 0.04, 11.2, M2
117748478, 5, 57757.101, 57757.107, 57757.119, 34.2, 32.9, 0.8, 0.02, 1.0, 0.01, 30.9, 410, 20, 6.1, 2, 0.17, 0.05, 10.3, M1
246897668, 5, 57716.282, 57716.289, 57716.298, 33.2, 32.4, 0.2, 0.01, 0.2, 0.01, 30.4, 120, 20, 10.5, 2, 0.01, 0.0, 11.4, M2
246897668, 5, 57755.087, 57755.091, 57755.1, 33.6, 32.3, 0.6, 0.01, 0.7, 0.01, 30.4, 270, 10, 4.1, 2, 0.18, 0.09, 11.4, M2
178947176, 5, 57721.33, 57721.337, 57721.353, 34.3, 32.9, 2.1, 0.01, 6.2, 0.03, 30.2, 2410, 90, 4.1, 2, 1.49, 0.72, 12.0, M3
178947176, 5, 57723.027, 57723.028, 57723.038, 33.4, 32.4, 0.6, 0.04, 0.7, 0.01, 30.2, 300, 30, 6.1, 2, 0.12, 0.04, 12.0, M3
178947176, 5, 57740.202, 57740.205, 57740.217, 33.7, 32.6, 1.0, 0.02, 1.5, 0.02, 30.2, 650, 50, 4.2, 2, 0.35, 0.17, 12.0, M3
178947176, 5, 58129.161, 58129.167, 58129.173, 33.6, 32.5, 0.8, 0.02, 1.0, 0.02, 30.2, 540, 40, 6.4, 2, 0.16, 0.05, 12.0, M3
178947176, 5, 58139.164, 58139.166, 58139.184, 33.5, 32.6, 0.6, 0.03, 0.7, 0.02, 30.2, 370, 50, 8.6, 2, 0.08, 0.02, 12.0, M3
284348795, 6, 57660.356, 57660.357, 57660.36, 33.5, 32.7, 0.1, 0.0, 0.1, 0.0, 31.6, 20, 0, 2.0, 2, 0.06, 0.06, 8.4, K7
141807839, 2+3+4+5+6, 57843.003, 57843.004, 57843.028, 34.4, 33.5, 0.6, 0.1, 0.9, 0.04, 30.7, 960, 140, 26.6, 2, 0.03, 0.0, 10.8, M1
152502147, 4+5, 57605.388, 57605.389, 57605.394, 31.6, 30.5, 0.2, 0.01, 0.1, 0.0, 29.9, 10, 0, 4.1, 2, 0.03, 0.01, 12.7, M3
200364466, 4+5+6, 57996.352, 57996.358, 57996.362, 34.0, 33.0, 1.2, 0.05, 2.3, 0.08, 30.4, 810, 70, 4.1, 2, 0.57, 0.28, 11.6, M2
95328477, 6, 58057.239, 58057.245, 58057.255, 34.8, 33.6, 1.1, 0.02, 1.8, 0.02, 31.1, 880, 70, 4.1, 2, 0.45, 0.22, 9.7, M0
250134805, 5, 58023.309, 58023.317, 58023.347, 34.4, 33.5, 1.8, 0.02, 6.0, 0.12, 30.1, 4150, 490, 4.1, 2, 1.45, 0.7, 12.3, M3
147946697, 6, 57697.297, 57697.304, 57697.306, 33.9, 33.0, 0.1, 0.01, 0.1, 0.0, 31.4, 60, 10, 4.1, 2, 0.02, 0.01, 9.0, K7
201426753, 6, 58195.025, 58195.027, 58195.033, 33.6, 32.7, 0.3, 0.03, 0.3, 0.01, 31.0, 90, 10, 7.0, 2, 0.04, 0.01, 10.0, M0
78055893, 5+6, 57722.27, 57722.272, 57722.276, 33.5, 32.6, 0.4, 0.02, 0.5, 0.0, 30.9, 80, 10, 4.1, 2, 0.11, 0.05, 10.2, M1
160329609, 6, 57399.09, 57399.095, 57399.098, 32.5, 31.5, 0.6, 0.05, 0.8, 0.03, 29.4, 240, 30, 4.1, 2, 0.19, 0.1, 14.0, M4
160329609, 6, 57634.391, 57634.397, 57634.4, 33.1, 31.7, 1.4, 0.03, 2.7, 0.05, 29.4, 970, 40, 6.1, 2, 0.45, 0.15, 14.0, M4
160329609, 6, 57686.265, 57686.272, 57686.276, 32.5, 31.5, 0.4, 0.04, 0.4, 0.03, 29.4, 230, 30, 12.3, 2, 0.04, 0.01, 14.0, M4
160329609, 6, 57746.12, 57746.122, 57746.154, 33.6, 32.6, 1.2, 0.02, 2.7, 0.05, 29.4, 3130, 310, 14.3, 2, 0.19, 0.03, 14.0, M4
160329609, 6, 57791.059, 57791.061, 57791.066, 32.6, 31.7, 0.7, 0.05, 0.9, 0.02, 29.4, 280, 40, 4.2, 2, 0.21, 0.1, 14.0, M4
279536940, 5, 57716.257, 57716.264, 57716.27, 33.8, 32.8, 0.6, 0.06, 0.9, 0.04, 30.4, 470, 40, 8.4, 2, 0.1, 0.02, 11.4, M2
279536939, 5, 57716.257, 57716.264, 57716.27, 33.8, 32.8, 0.6, 0.06, 0.9, 0.04, 30.4, 470, 40, 8.4, 2, 0.1, 0.02, 11.4, M2
593228, 5, 57750.106, 57750.107, 57750.137, 34.6, 33.1, 1.1, 0.0, 1.7, 0.0, 31.1, 620, 20, 4.1, 2, 0.41, 0.2, 9.8, M0
143209291, 6, 57716.104, 57716.109, 57716.112, 33.6, 32.5, 0.8, 0.05, 1.2, 0.04, 30.3, 390, 30, 4.1, 2, 0.3, 0.15, 11.7, M2
143209291, 6, 58143.129, 58143.135, 58143.141, 33.9, 32.9, 1.3, 0.06, 2.3, 0.04, 30.3, 680, 80, 4.1, 2, 0.57, 0.28, 11.7, M2
255563650, 5+6, 57838.032, 57838.036, 57838.044, 33.8, 32.7, 1.0, 0.02, 1.6, 0.05, 30.3, 600, 60, 6.3, 2, 0.25, 0.08, 11.8, M2
255563650, 5+6, 58162.108, 58162.112, 58162.119, 33.8, 32.9, 1.2, 0.02, 2.0, 0.06, 30.3, 730, 80, 4.9, 2, 0.4, 0.16, 11.8, M2
593230, 5, 57750.106, 57750.107, 57750.137, 34.6, 33.1, 1.1, 0.0, 1.7, 0.0, 31.1, 620, 20, 4.1, 2, 0.41, 0.2, 9.8, M0
148098024, 6, 57658.354, 57658.355, 57658.361, 32.7, 31.6, 0.2, 0.02, 0.2, 0.01, 30.2, 60, 10, 6.1, 2, 0.04, 0.01, 12.1, M3
50745582, 6, 58103.252, 58103.254, 58103.27, 33.9, 32.8, 0.3, 0.01, 0.3, 0.01, 31.2, 100, 10, 6.4, 2, 0.05, 0.02, 9.4, M0
50745582, 6, 58166.052, 58166.057, 58166.067, 34.1, 33.1, 0.3, 0.01, 0.3, 0.01, 31.2, 140, 10, 4.1, 2, 0.07, 0.04, 9.4, M0
232496036, 6, 57445.057, 57445.059, 57445.066, 33.5, 32.4, 1.0, 0.07, 1.6, 0.04, 30.2, 350, 30, 4.1, 2, 0.4, 0.2, 11.9, M2
143209292, 6, 57716.104, 57716.109, 57716.112, 33.6, 32.5, 0.8, 0.05, 1.2, 0.04, 30.3, 390, 30, 4.1, 2, 0.3, 0.15, 11.7, M2
143209292, 6, 58143.129, 58143.135, 58143.141, 33.9, 32.9, 1.3, 0.06, 2.3, 0.04, 30.3, 680, 80, 4.1, 2, 0.57, 0.28, 11.7, M2
290717924, 4+5+6, 57755.131, 57755.145, 57755.167, 34.4, 33.7, 0.9, 0.04, 1.4, 0.04, 30.6, 1440, 260, 32.1, 2, 0.04, 0.0, 11.1, M2
302962949, 5+6, 57771.219, 57771.227, 57771.231, 32.8, 31.9, 0.3, 0.05, 0.4, 0.01, 29.7, 230, 30, 14.9, 2, 0.02, 0.0, 13.3, M4
250136335, 5, 57668.329, 57668.338, 57668.348, 34.0, 32.8, 2.0, 0.03, 5.3, 0.13, 29.9, 2310, 130, 4.1, 2, 1.32, 0.65, 12.6, M3
21627442, 6, 58189.078, 58189.083, 58189.108, 35.1, 34.0, 0.7, 0.01, 0.9, 0.01, 31.6, 640, 50, 8.7, 2, 0.1, 0.02, 8.5, K7
24662390, 5, 58087.21, 58087.217, 58087.22, 34.0, 33.2, 0.1, 0.0, 0.1, 0.0, 31.4, 90, 10, 6.1, 2, 0.01, 0.0, 9.1, K7
200368439, 5+6, 57785.093, 57785.101, 57785.12, 35.2, 33.8, 1.4, 0.02, 3.2, 0.1, 31.2, 1880, 80, 8.5, 2, 0.37, 0.09, 9.4, M0
24452802, 5+6, 57691.178, 57691.179, 57691.208, 34.4, 33.1, 1.7, 0.02, 4.3, 0.12, 30.1, 3320, 170, 8.2, 2, 0.52, 0.13, 12.1, M3
49672084, 6, 57727.219, 57727.224, 57727.227, 33.5, 32.5, 0.9, 0.05, 1.4, 0.09, 30.1, 460, 40, 4.1, 2, 0.34, 0.17, 12.1, M3
49672084, 6, 58127.2, 58127.206, 58127.213, 33.9, 32.8, 1.5, 0.03, 3.1, 0.1, 30.1, 1120, 100, 4.2, 2, 0.73, 0.35, 12.1, M3
192790476, 5+6, 57755.148, 57755.151, 57755.16, 35.1, 34.1, 0.8, 0.01, 1.1, 0.0, 31.6, 560, 70, 6.3, 2, 0.18, 0.06, 8.5, K7
192790476, 5+6, 58133.078, 58133.079, 58133.085, 34.1, 33.1, 0.3, 0.0, 0.3, 0.0, 31.6, 60, 10, 4.1, 2, 0.06, 0.03, 8.5, K7
38631589, 5, 57658.353, 57658.358, 57658.359, 32.7, 31.4, 0.9, 0.01, 1.4, 0.01, 29.5, 290, 20, 4.1, 2, 0.34, 0.17, 13.6, M4
219405631, 6, 57755.148, 57755.151, 57755.154, 34.5, 33.7, 1.0, 0.07, 1.6, 0.06, 31.3, 290, 40, 4.7, 2, 0.33, 0.14, 9.1, K7
1273249, 5, 57699.287, 57699.295, 57699.31, 35.0, 33.7, 0.6, 0.01, 0.8, 0.01, 31.6, 470, 20, 8.6, 2, 0.09, 0.02, 8.5, K7
1273249, 5, 57716.094, 57716.097, 57716.102, 34.4, 33.4, 0.4, 0.02, 0.4, 0.01, 31.6, 140, 10, 4.1, 2, 0.1, 0.05, 8.5, K7
146819340, 5, 58169.055, 58169.060, 58169.066, 33.4, 32.4, 0.6, 0.02, 0.7, 0.01, 30.3, 210, 20, 4.2, 2, 0.18, 0.08, 11.6, M2
283866910, 5, 58039.304, 58039.310, 58039.318, 33.3, 32.3, 1.8, 0.03, 4.9, 0.12, 29.5, 1300, 120, 2.0, 2, 2.44, 2.44, 13.8, M4
77957301, 5+6, 57418.11, 57418.116, 57418.132, 33.6, 32.4, 0.9, 0.01, 1.3, 0.02, 30.1, 490, 40, 4.1, 2, 0.32, 0.16, 12.1, M3
77957301, 5+6, 57800.033, 57800.041, 57800.05, 34.0, 32.6, 1.8, 0.0, 4.6, 0.02, 30.1, 1380, 50, 4.2, 2, 1.09, 0.52, 12.1, M3
77957301, 5+6, 57842.027, 57842.034, 57842.045, 33.4, 32.2, 0.5, 0.01, 0.7, 0.02, 30.1, 320, 20, 2.0, 2, 0.34, 0.34, 12.1, M3
77957301, 5+6, 57845.03, 57845.035, 57845.036, 33.0, 31.9, 0.5, 0.02, 0.6, 0.01, 30.1, 150, 10, 4.2, 2, 0.14, 0.07, 12.1, M3
77957301, 5+6, 58011.308, 58011.315, 58011.345, 34.2, 32.7, 1.8, 0.01, 4.2, 0.02, 30.1, 2010, 80, 4.1, 2, 1.05, 0.52, 12.1, M3
77957301, 5+6, 58123.113, 58123.119, 58123.133, 33.4, 32.4, 0.5, 0.03, 0.6, 0.0, 30.1, 380, 40, 12.8, 2, 0.05, 0.01, 12.1, M3
333680372, 5, 57701.274, 57701.284, 57701.35, 34.2, 33.1, 0.8, 0.01, 1.0, 0.01, 30.5, 870, 70, 12.3, 2, 0.08, 0.01, 11.2, M2
333680372, 5, 58021.314, 58021.322, 58021.34, 33.8, 32.9, 0.4, 0.01, 0.5, 0.01, 30.5, 320, 50, 12.3, 2, 0.04, 0.01, 11.2, M2
333680372, 5, 58109.03, 58109.041, 58109.059, 33.4, 32.6, 0.4, 0.02, 0.5, 0.0, 30.5, 150, 20, 8.3, 2, 0.06, 0.01, 11.2, M2
246897668, 5, 57828.993, 57828.996, 57829.025, 33.8, 33.0, 0.8, 0.01, 1.0, 0.0, 30.4, 450, 70, 16.9, 2, 0.06, 0.01, 11.4, M2
246897668, 5, 58124.09, 58124.098, 58124.112, 33.7, 32.7, 0.4, 0.01, 0.5, 0.01, 30.4, 320, 30, 14.3, 2, 0.04, 0.0, 11.4, M2
427346731, 6, 57812.007, 57812.010, 57812.068, 34.3, 33.5, 0.7, 0.05, 0.9, 0.0, 30.8, 630, 90, 8.2, 2, 0.11, 0.03, 10.5, M1
200364466, 4+5+6, 57725.21, 57725.236, 57725.27, 34.6, 33.8, 1.5, 0.04, 3.0, 0.09, 30.4, 3690, 540, 21.9, 2, 0.14, 0.01, 11.6, M2
32811633, 6, 57407.06, 57407.066, 57407.12, 34.2, 33.2, 0.8, 0.03, 1.0, 0.0, 30.4, 1150, 120, 8.2, 2, 0.12, 0.03, 11.5, M2
143209291, 6, 57822.02, 57822.028, 57822.05, 34.1, 32.9, 1.7, 0.06, 2.0, 0.04, 30.3, 1240, 80, 4.2, 2, 0.48, 0.23, 11.7, M2
143209291, 6, 57637.37, 57637.376, 57637.399, 34.0, 32.8, 1.3, 0.04, 2.0, 0.06, 30.3, 920, 60, 4.1, 2, 0.48, 0.24, 11.7, M2
143209292, 6, 57822.021, 57822.028, 57822.037, 34.2, 33.0, 1.8, 0.06, 4.5, 0.04, 30.3, 1500, 100, 2.0, 2, 2.24, 2.24, 11.7, M2
143209292, 6, 57796.025, 57796.033, 57796.045, 33.8, 32.9, 1.0, 0.06, 2.1, 0.04, 30.3, 570, 80, 6.2, 2, 0.34, 0.11, 11.7, M2
381949410, 4+5+6, 57435.155, 57435.158, 57435.17, 34.4, 33.6, 0.9, 0.08, 1.5, 0.01, 30.9, 600, 100, 12.6, 2, 0.12, 0.02, 10.3, M1
200368439, 5+6, 58137.13, 58137.143, 58137.17, 34.7, 34.1, 0.8, 0.11, 1.2, 0.01, 31.2, 620, 130, 6.3, 2, 0.19, 0.06, 9.4, M0
43605290, 5, 57658.38, 57658.388, 57658.399, 32.5, 31.4, 0.9, 0.02, 1.3, 0.03, 29.3, 360, 20, 4.1, 2, 0.32, 0.16, 14.3, M4
77959676, 5+6, 57968.386, 57968.391, 57968.425, 35.1, 34.1, 0.5, 0.01, 0.6, 0.01, 31.8, 420, 40, 14.4, 2, 0.04, 0.01, 8.0, K5
220622233, 5+6, 58223.98, 58223.992, 58224.02, 34.7, 33.8, 1.3, 0.03, 2.4, 0.05, 30.9, 1430, 160, 8.6, 2, 0.28, 0.07, 10.3, M1
1273249, 5, 58013.22, 58013.238, 58013.27, 35.1, 34.2, 0.5, 0.02, 0.6, 0.01, 31.6, 640, 70, 18.5, 2, 0.03, 0.0, 8.5, K7
77957301, 5+6, 57632.34, 57632.357, 57632.39, 33.5, 32.7, 0.4, 0.03, 0.4, 0.0, 30.1, 430, 70, 20.5, 2, 0.02, 0.0, 12.1, M3
77957301, 5+6, 57723.194, 57723.198, 57723.215, 32.9, 32.1, 0.4, 0.02, 0.4, 0.01, 30.1, 120, 20, 4.4, 2, 0.1, 0.04, 12.1, M3
77957301, 5+6, 58191.06, 58191.068, 58191.074, 33.1, 32.1, 0.4, 0.01, 0.5, 0.01, 30.1, 170, 20, 4.2, 2, 0.12, 0.06, 12.1, M3


==> anc/evryflare_table_II.csv <==
Supplementary Material: EvryFlare I: long-term Evryscope monitoring of flares from the cool stars across half the Southern sky
W.S. Howard et al. 2019, submitted to AAS Journals.
VERSION=2019-05-16

Table II:
Cool Flare Stars Observed by Evryscope in TESS Sectors 1-6


NOTES: Parameters of 284 flare stars monitored by Evryscope (1 star per row). The full table is available here in machine-readable form, with uncertainties to parameters where applicable in addition to the columns discussed. The columns here are: TIC ID, RA and Dec (the current Evryscope-measured positions of the star), the TESS sector(s) the star was observed, the number of flares observed by Evryscope, the total continuous Evryscope observation time in days obtained over 2 years, the annual superflare rate, the FFD parameter alpha, the FFD parameter beta, the mean flare energy in log erg, the maximum flare energy observed in log erg, the mean flare amplitude (contrast) in Delta g' magnitudes, the maximum flare amplitude (contrast) observed in Delta g' magnitudes, the galactic latitude in degrees, the stellar TESS-magnitude, the stellar g' magnitude, the stellar quiescent luminosity in g' in log erg/sec, the stellar absolute magnitude in g', and the spectral type estimated from M_g'

TIC ID, RA, Dec, Sector, Flares, Tot. Obs. Time, Superflares, Superflares (bot. err), Superflares (top. err), alpha_FFD, beta_FFD , Mean log E_bol, Max log E_bol, Mean Contrast, Max Contrast, Galactic Lat., TESS-mag, g'-mag, log L_0, M_g', SpT
---, J2018, J2018, ---, ---, days, yr^-1, yr^-1, yr^-1, ---, ---, log erg, log erg, Delta g'-mag, Delta g'-mag, deg., ---, ---, log erg/seconds, ---, ---
---------------------------------------------------------------------------------------------------------
593228, 71.84526, -27.84147, 5, 1, 24.2, 15.1, 9.23, 22.87, , , 34.6, 34.6, 1.1, 1.1, -38.2, 9.3, 10.7, 31.0, 9.9, M0
593230, 71.84526, -27.84147, 5, 1, 24.2, 15.1, 9.23, 22.87, , , 34.6, 34.6, 1.1, 1.1, -38.2, 8.0, 10.7, 31.4, 8.9, K7
1273249, 72.67425, -31.27464, 5, 3, 25.5, 42.9, 17.67, 30.06, , , 34.9, 35.1, 0.5, 0.6, -38.26, 10.0, 12.3, 30.3, 11.8, M2
5611068, 346.03061, -17.13679, 2, 1, 23.0, 15.9, 9.76, 23.65, , , 34.7, 34.7, 0.2, 0.2, -63.29, 13.4, 11.7, 30.8, 10.5, M1
5656273, 347.0817, -15.4098, 2, 5, 22.5, 113.8, 31.91, 36.02, -0.33, 10.4, 35.0, 35.7, 0.7, 2.1, -63.35, 9.2, 11.6, 30.5, 11.2, M2
5796048, 348.9343, -12.36468, 2, 1, 21.7, 16.8, 10.13, 26.26, , , 34.2, 34.2, 1.1, 1.1, -63.16, 10.6, 13.5, 29.8, 12.9, M3
7625199, 64.41912, -37.77351, 4+5, 1, 35.4, 10.3, 6.31, 16.1, , , 34.5, 34.5, 0.4, 0.4, -45.78, 11.2, 13.5, 30.2, 12.0, M3
9210746, 352.55716, -20.39162, 2, 4, 21.0, 69.5, 25.85, 36.12, , , 33.9, 34.3, 0.3, 0.4, -70.27, 8.7, 11.8, 30.2, 12.0, M3
10863087, 25.93832, -6.04458, 3, 1, 25.3, 14.4, 8.81, 22.07, , , 33.1, 33.1, 0.6, 0.6, -65.52, 10.4, 13.8, 30.2, 12.0, M3
21627442, 87.12652, -41.45889, 6, 1, 42.9, 8.5, 5.18, 13.62, , , 35.1, 35.1, 0.7, 0.7, -28.87, 10.2, 12.3, 30.2, 12.0, M3
24452802, 82.43626, -32.6539, 5+6, 1, 17.0, 21.5, 13.19, 31.08, , , 34.4, 34.4, 1.7, 1.7, -30.5, 10.9, 14.5, 30.2, 12.0, M3
24662390, 80.92147, -8.28237, 5, 1, 5.8, 62.9, 34.02, 90.65, , , 34.0, 34.0, 0.1, 0.1, -23.25, 11.5, 14.0, 30.2, 12.0, M3
29853348, 23.80831, -7.21444, 3, 4, 18.3, 79.8, 28.55, 41.89, , , 34.6, 35.1, 1.4, 2.1, -67.54, 10.6, 14.1, 30.2, 12.0, M3
29919288, 24.92133, -7.03761, 3, 1, 11.3, 32.3, 19.42, 46.07, , , 33.8, 33.8, 1.7, 1.7, -66.87, 11.4, 14.7, 30.2, 12.0, M3
31740375, 48.31711, -66.4077, 1+2+3, 2, 19.0, 38.4, 18.86, 33.27, , , 33.8, 34.0, 1.5, 1.6, -45.07, 11.8, 14.9, 31.5, 8.7, K7
32811633, 86.45644, -27.16056, 6, 1, 28.4, 12.9, 7.84, 19.9, , , 34.2, 34.2, 0.8, 0.8, -25.58, 11.8, 12.8, 30.8, 10.5, M1
33839863, 64.71625, -72.75114, 2+3+4+5+6, 1, 44.9, 8.1, 4.95, 13.02, , , 35.5, 35.5, 2.4, 2.4, -36.76, 12.2, 14.5, 31.4, 8.9, K7
33864387, 65.41142, -72.56545, 2+3+4+5+6, 2, 54.7, 13.3, 6.54, 13.03, , , 34.0, 34.1, 0.7, 0.8, -36.67, 11.4, 14.4, 31.3, 9.2, K7
38461205, 61.24094, -63.90868, 1+2+3+4+5, 1, 37.3, 9.8, 6.0, 15.24, , , 35.0, 35.0, 1.9, 1.9, -42.03, 11.7, 14.4, 31.5, 8.8, K7
38583513, 63.52203, -65.41773, 1-6, 1, 59.6, 6.1, 3.75, 9.76, , , 34.2, 34.2, 0.6, 0.6, -40.49, 14.1, 14.0, 30.8, 10.5, M1
38586438, 64.08964, -62.0132, 1+2+4+5+6, 1, 35.4, 10.3, 6.31, 16.1, , , 33.9, 33.9, 0.8, 0.8, -41.62, 11.6, 14.6, 30.1, 12.1, M3
38631589, 57.68297, -6.10284, 5, 1, 29.4, 0.0, 0.0, 12.17, , , 32.7, 32.7, 0.9, 0.9, -42.54, 13.2, 13.6, 30.1, 12.1, M3
38814531, 67.98366, -61.03467, 1-6, 1, 47.3, 7.7, 4.74, 12.12, , , 34.9, 34.9, 2.3, 2.3, -40.2, 11.8, 14.4, 30.8, 10.4, M1
43605290, 75.48672, -6.94835, 5, 1, 26.3, 0.0, 0.0, 13.52, , , 32.5, 32.5, 0.9, 0.9, -27.47, 9.4, 13.0, 30.8, 10.4, M1
44796808, 62.41391, -26.8143, 4+5, 1, 20.4, 17.9, 10.86, 27.22, , , 33.7, 33.7, 0.6, 0.6, -46.13, 10.8, 13.7, 30.4, 11.5, M2
49593799, 37.03401, -36.47239, 3, 1, 10.1, 36.1, 21.95, 49.22, , , 33.7, 33.7, 1.9, 1.9, -67.51, 11.3, 14.8, 30.4, 11.5, M2
49672084, 95.67231, -27.63081, 6, 2, 17.3, 42.2, 20.28, 37.28, , , 33.8, 33.9, 1.2, 1.5, -18.07, 11.0, 14.3, 31.3, 9.3, M0
50436541, 35.54551, -76.80395, 1+2, 3, 77.5, 14.1, 6.03, 10.53, , , 34.3, 34.4, 0.3, 0.4, -39.15, 10.2, 11.9, 31.3, 9.3, M0
50745582, 83.01872, -3.0913, 6, 2, 14.0, 52.1, 25.41, 42.79, , , 34.0, 34.1, 0.3, 0.3, -19.04, 9.3, 12.1, 30.6, 10.9, M1
55368621, 77.4463, -60.00157, 1-6, 1, 60.4, 6.0, 3.71, 9.58, , , 34.2, 34.2, 0.4, 0.4, -35.86, 11.6, 13.8, 30.9, 10.2, M1
55604374, 73.65541, -60.23338, 1-6, 1, 53.0, 6.9, 4.25, 10.75, , , 34.7, 34.7, 0.7, 0.7, -37.69, 11.8, 14.3, 31.3, 9.2, K7
64053930, 38.49955, -18.19797, 4, 1, 12.8, 28.5, 16.73, 43.93, , , 35.3, 35.3, 1.7, 1.7, -64.77, 11.5, 14.7, 31.3, 9.2, K7
66499720, 356.23364, -18.47261, 2, 1, 16.0, 22.8, 14.0, 32.79, , , 34.2, 34.2, 1.0, 1.0, -72.42, 11.8, 14.4, 31.3, 9.2, K7
69889554, 338.65616, -19.60883, 2, 1, 21.5, 17.0, 10.28, 26.1, , , 34.4, 34.4, 0.9, 0.9, -57.82, 11.5, 14.2, 31.3, 9.2, K7
70723605, 0.40974, -32.9782, 2, 1, 18.2, 20.1, 12.23, 29.76, , , 34.4, 34.4, 0.4, 0.4, -77.75, 11.0, 13.2, 30.5, 11.3, M2
71335815, 331.21484, -47.5337, 1, 1, 35.3, 10.3, 6.34, 16.07, , , 34.6, 34.6, 0.9, 0.9, -51.76, 11.1, 13.5, 30.1, 12.3, M3
77957301, 79.34437, -35.36575, 5+6, 9, 35.8, 91.4, 8.24, 13.44, -0.73, 23.5, 33.6, 34.2, 0.8, 1.8, -33.61, 9.0, 12.4, 30.1, 12.3, M3
77959676, 79.62111, -30.02557, 5+6, 1, 27.0, 13.5, 8.32, 20.39, , , 35.1, 35.1, 0.5, 0.5, -32.15, 10.2, 12.2, 30.3, 11.6, M2
78055893, 80.4869, -33.12125, 5+6, 1, 28.0, 13.0, 8.03, 19.71, , , 33.5, 33.5, 0.4, 0.4, -32.2, 10.8, 13.9, 31.1, 9.7, M0
79154958, 316.60989, -51.71107, 1, 1, 55.2, 6.6, 4.07, 10.4, , , 33.8, 33.8, 1.7, 1.7, -41.63, 10.3, 13.3, 30.4, 11.4, M2
79566479, 52.98208, -43.98711, 3+4, 3, 36.3, 30.2, 12.72, 21.45, , , 35.0, 35.3, 0.4, 0.5, -53.74, 9.5, 11.6, 30.6, 10.9, M1
80427281, 10.54576, -42.88193, 2, 1, 28.7, 12.7, 7.71, 20.03, , , 34.1, 34.1, 0.7, 0.7, -74.13, 11.1, 14.1, 31.6, 8.5, K7
88479623, 47.02903, -24.75955, 4, 1, 17.4, 21.0, 12.69, 31.57, , , 34.0, 34.0, 0.1, 0.1, -59.28, 8.6, 11.0, 30.7, 10.8, M1
89205615, 58.09812, -28.43861, 4, 1, 19.4, 18.8, 11.41, 28.53, , , 34.1, 34.1, 1.0, 1.0, -50.19, 11.2, 14.0, 31.3, 9.1, K7
89502706, 356.84402, -23.28819, 2, 1, 14.5, 25.2, 15.09, 37.74, , , 34.1, 34.1, 0.7, 0.7, -75.02, 11.1, 14.0, 31.3, 9.1, K7
91528196, 36.87829, -30.91, 3, 1, 17.2, 21.2, 12.94, 31.33, , , 33.5, 33.5, 0.3, 0.3, -68.7, 9.0, 11.6, 31.6, 8.5, K7
92130019, 355.34631, -16.90924, 2, 1, 17.0, 21.5, 13.19, 31.08, , , 34.8, 34.8, 1.0, 1.0, -70.85, 12.7, 14.7, 30.5, 11.3, M2
95328477, 90.60209, -16.58036, 6, 1, 28.2, 12.9, 7.93, 19.81, , , 34.8, 34.8, 1.1, 1.1, -18.13, 10.3, 12.8, 30.5, 11.3, M2
98796342, 45.46199, -16.59337, 4, 1, 24.2, 15.1, 9.23, 22.87, , , 34.2, 34.2, 1.9, 1.9, -58.08, 8.6, 11.4, 30.5, 11.3, M2
98796344, 45.46199, -16.59337, 4, 1, 24.2, 15.1, 9.23, 22.87, , , 34.2, 34.2, 1.9, 1.9, -58.08, 8.6, 11.4, 30.5, 11.3, M2
101936401, 13.98506, -47.14931, 2, 2, 35.7, 20.4, 9.92, 19.72, , , 34.3, 34.3, 0.2, 0.3, -69.96, 9.5, 11.7, 30.5, 11.3, M2
102086756, 18.01196, -46.51558, 2, 1, 22.6, 16.2, 9.76, 25.07, , , 33.5, 33.5, 0.7, 0.7, -70.19, 11.4, 14.6, 30.5, 11.3, M2
111184885, 344.52609, -13.64376, 2, 1, 22.7, 16.1, 9.69, 25.14, , , 33.6, 33.6, 0.1, 0.1, -60.32, 8.8, 10.7, 30.5, 11.3, M2
115242300, 6.269, -36.77144, 2, 2, 41.9, 17.4, 8.45, 17.05, , , 33.8, 34.0, 1.1, 1.7, -78.86, 10.1, 13.2, 30.5, 11.3, M2
117748478, 69.23472, -16.21864, 5, 1, 25.3, 14.4, 8.81, 22.07, , , 34.2, 34.2, 0.8, 0.8, -36.91, 10.7, 13.3, 30.5, 11.3, M2
117874959, 9.89891, -38.28366, 2, 1, 29.9, 12.2, 7.37, 19.46, , , 33.7, 33.7, 0.4, 0.4, -78.57, 10.2, 13.0, 30.5, 11.3, M2
120606992, 4.72127, -37.08004, 2, 1, 40.1, 9.1, 5.6, 14.1, , , 34.2, 34.2, 0.9, 0.9, -77.91, 10.3, 12.5, 30.5, 11.3, M2
121007796, 55.31541, -22.88514, 4, 1, 18.7, 19.5, 11.7, 30.29, , , 34.5, 34.5, 0.6, 0.6, -51.47, 11.1, 13.7, 30.5, 11.3, M2
121156812, 58.0982, -22.88152, 4, 1, 19.5, 18.7, 11.31, 28.63, , , 34.2, 34.2, 0.2, 0.2, -49.0, 9.4, 12.2, 30.5, 11.3, M2
122505766, 38.19092, -34.35915, 3, 1, 17.6, 20.7, 12.45, 31.81, , , 34.2, 34.2, 0.9, 0.9, -67.13, 10.8, 13.4, 30.5, 11.3, M2
122671519, 42.21953, -34.07356, 3+4, 1, 13.4, 27.2, 16.37, 40.11, , , 35.0, 35.0, 2.5, 2.5, -63.89, 10.9, 14.4, 30.5, 11.3, M2
140045537, 329.41269, -51.00942, 1, 11, 50.6, 15.9, 0.82, 6.07, -0.6, 18.6, 32.6, 33.1, 0.4, 1.0, -49.55, 14.4, 14.9, 31.0, 9.8, M0
140045538, 329.42117, -51.00752, 1, 14, 50.5, 75.8, 2.15, 5.86, -0.41, 12.8, 33.9, 34.5, 0.3, 0.9, -49.55, 8.1, 11.2, 31.4, 8.9, K7
140460192, 20.51881, -33.6176, 3, 1, 18.4, 19.8, 12.02, 29.97, , , 34.7, 34.7, 0.5, 0.5, -80.74, 9.5, 11.7, 31.4, 8.9, K7
141527965, 87.71545, -75.6884, 1+2+3+4+5, 1, 77.5, 4.7, 2.9, 7.51, , , 34.5, 34.5, 0.7, 0.7, -29.95, 11.4, 13.5, 31.3, 9.3, M0
141685180, 90.48928, -73.21957, 1-6, 1, 61.8, 5.9, 3.61, 9.46, , , 34.2, 34.2, 0.6, 0.6, -29.45, 11.7, 13.8, 31.3, 9.3, M0
141807839, 92.87476, -72.22697, 2+3+4+5+6, 3, 34.2, 32.0, 13.54, 22.5, , , 34.5, 34.6, 1.3, 1.8, -28.77, 11.2, 14.6, 31.0, 9.9, M0
142086812, 98.42799, -75.62805, 1-6, 1, 80.1, 4.6, 2.81, 7.22, , , 33.2, 33.2, 0.2, 0.2, -27.31, 8.2, 11.3, 31.0, 10.0, M0
142086813, 98.43761, -75.62484, 1-6, 1, 80.1, 0.0, 0.0, 4.51, , , 33.0, 33.0, 0.2, 0.2, -27.31, 8.9, 12.2, 31.0, 10.0, M0
142178690, 37.69221, -43.73052, 3, 1, 33.6, 10.9, 6.62, 17.1, , , 34.2, 34.2, 0.3, 0.3, -64.01, 10.3, 12.6, 31.0, 10.0, M0
142206123, 38.59391, -43.79749, 3, 2, 30.4, 24.0, 11.71, 22.55, , , 35.0, 35.3, 0.5, 0.7, -63.41, 7.0, 9.4, 31.0, 10.0, M0
142298057, 40.52705, -44.5203, 3, 1, 32.4, 11.3, 6.89, 17.54, , , 33.8, 33.8, 0.7, 0.7, -61.85, 11.8, 14.4, 31.0, 10.0, M0
142305549, 41.29635, -43.74298, 3, 1, 34.5, 10.6, 6.46, 16.58, , , 33.7, 33.7, 1.7, 1.7, -61.72, 9.6, 13.1, 31.6, 8.5, K7
143209291, 90.35618, -32.42049, 6, 4, 28.3, 51.6, 19.09, 29.19, , , 33.9, 34.1, 1.3, 1.7, -24.02, 10.7, 13.9, 29.4, 14.0, M4
143209292, 90.35618, -32.42049, 6, 4, 28.3, 51.6, 19.09, 29.19, , , 33.9, 34.2, 1.2, 1.8, -24.02, 10.8, 13.9, 29.4, 14.0, M4
144406668, 358.17545, -45.23178, 2, 1, 33.0, 11.1, 6.81, 16.9, , , 34.8, 34.8, 0.3, 0.3, -68.44, 10.8, 12.7, 29.4, 14.0, M4
146163722, 342.02139, -16.18619, 2, 1, 22.4, 16.3, 9.91, 24.93, , , 34.3, 34.3, 0.6, 0.6, -59.43, 11.4, 14.0, 29.4, 14.0, M4
146819340, 71.71471, -11.2803, 5, 1, 25.0, 14.6, 8.98, 21.9, , , 33.4, 33.4, 0.6, 0.6, -32.72, 9.6, 13.0, 29.4, 14.0, M4
147085676, 321.57385, -45.91345, 1, 1, 34.3, 10.6, 6.52, 16.52, , , 34.6, 34.6, 0.4, 0.4, -45.63, 10.9, 13.0, 29.4, 14.0, M4
147115113, 321.74197, -47.92624, 1, 1, 31.6, 11.6, 7.03, 18.15, , , 35.3, 35.3, 1.8, 1.8, -45.47, 11.6, 14.0, 29.4, 14.0, M4
147333494, 325.65405, -47.56954, 1, 1, 35.7, 10.2, 6.22, 16.19, , , 34.6, 34.6, 0.4, 0.4, -48.12, 11.0, 13.1, 29.4, 14.0, M4
147946697, 99.50676, -37.9861, 6, 1, 43.2, 8.4, 5.19, 13.18, , , 33.9, 33.9, 0.1, 0.1, -18.76, 9.2, 11.6, 31.3, 9.2, K7
148098024, 100.52568, -36.86849, 6, 1, 68.9, 0.0, 0.0, 5.29, , , 32.7, 32.7, 0.2, 0.2, -17.61, 11.4, 14.6, 31.4, 9.0, K7
149175936, 81.6911, -60.42716, 1-6, 1, 63.3, 5.8, 3.55, 9.12, , , 33.8, 33.8, 0.1, 0.1, -33.72, 11.7, 13.8, 29.7, 13.3, M4
149914329, 88.11725, -65.18082, 2+3+4+6, 4, 81.5, 17.9, 6.84, 11.08, , , 34.4, 34.8, 0.8, 1.4, -30.59, 11.1, 13.3, 29.7, 13.3, M4
150029272, 90.7336, -61.18784, 1+2+3+4+5, 1, 60.8, 6.0, 3.67, 9.62, , , 33.4, 33.4, 0.1, 0.1, -29.32, 8.8, 13.9, 30.8, 10.5, M1
150185574, 93.47279, -65.51678, 2+3+4+5+6, 1, 82.4, 0.0, 0.0, 4.4, , , 32.7, 32.7, 0.2, 0.2, -28.37, 11.1, 13.9, 30.8, 10.5, M1
150360085, 96.43382, -61.10822, 1-6, 1, 65.4, 5.6, 3.43, 8.86, , , 35.0, 35.0, 0.6, 0.6, -26.57, 10.6, 12.7, 30.8, 10.5, M1
152475404, 62.38469, -44.59392, 4+5, 2, 10.6, 34.4, 20.24, 50.92, , , 33.5, 33.8, 1.7, 1.9, -47.01, 11.2, 15.0, 30.9, 10.2, M1
152502147, 62.8737, -44.30176, 4+5, 1, 39.1, 0.0, 0.0, 9.13, , , 31.6, 31.6, 0.2, 0.2, -46.7, 12.0, 14.9, 30.8, 10.5, M1
152877086, 337.35501, -39.09116, 1, 1, 10.5, 34.8, 20.57, 50.59, , , 33.7, 33.7, 0.5, 0.5, -58.2, 11.8, 14.8, 31.3, 9.2, K7
156084049, 11.36781, -51.62609, 2, 1, 57.7, 6.3, 3.87, 10.1, , , 34.2, 34.2, 0.3, 0.3, -65.48, 9.8, 12.7, 31.6, 8.6, K7
158624542, 24.33769, -49.19601, 2+3, 1, 36.1, 10.1, 6.22, 15.59, , , 34.0, 34.0, 0.3, 0.3, -66.22, 8.7, 11.2, 30.1, 12.3, M3
159966544, 49.74171, -36.39335, 4, 2, 43.6, 16.7, 8.19, 16.18, , , 34.1, 34.4, 0.6, 0.8, -57.52, 9.6, 12.6, 30.1, 12.3, M3
160008866, 51.1693, -39.07305, 4, 4, 10.6, 137.7, 42.43, 65.6, , , 35.5, 36.1, 2.5, 5.6, -56.05, 11.5, 14.9, 30.1, 12.3, M3
160329609, 91.21718, -34.5588, 6, 5, 31.9, 24.9, 0.93, 10.65, -0.54, 16.7, 33.1, 33.6, 0.9, 1.4, -23.99, 9.6, 13.7, 30.1, 12.3, M3
165941377, 31.75787, -44.11072, 3, 1, 31.2, 11.7, 7.18, 18.0, , , 34.6, 34.6, 0.8, 0.8, -67.21, 13.3, 13.9, 30.1, 12.3, M3
166808151, 39.21582, -52.05066, 2+3, 8, 56.1, 161.8, 57.5, 40.74, -0.62, 20.2, 34.5, 35.0, 0.5, 1.2, -58.21, 9.9, 12.7, 31.6, 8.4, K7
167344029, 98.75954, -69.86443, 2+3+4+5+6, 1, 54.7, 6.7, 4.08, 10.65, , , 34.9, 34.9, 0.4, 0.4, -26.74, 10.4, 12.4, 31.6, 8.5, K7
167440156, 26.65523, -8.65005, 3, 1, 20.7, 17.6, 10.6, 27.48, , , 33.5, 33.5, 0.8, 0.8, -67.38, 10.4, 13.7, 30.6, 10.9, M1
167457891, 17.6234, -15.16847, 3, 1, 9.9, 36.9, 21.07, 56.83, , , 35.2, 35.2, 3.6, 3.6, -77.25, 11.5, 15.0, 30.4, 11.5, M2
167571315, 101.32165, -64.88635, 1+3+4+5+6, 1, 82.4, 4.4, 2.73, 7.06, , , 34.5, 34.5, 1.9, 1.9, -25.03, 11.0, 13.1, 30.4, 11.5, M2
167600516, 102.02189, -65.62382, 1-6, 2, 83.1, 8.8, 4.37, 8.53, , , 34.5, 34.7, 0.6, 0.8, -24.88, 10.6, 12.5, 31.5, 8.7, K7
175490502, 351.87076, -37.90308, 2, 1, 29.4, 12.4, 7.58, 19.25, , , 34.1, 34.1, 1.7, 1.7, -69.35, 10.2, 13.1, 31.0, 10.0, M0
177255827, 101.67841, -77.00002, 1-6, 3, 87.6, 12.5, 5.34, 9.37, , , 34.8, 35.0, 0.6, 0.8, -26.64, 10.7, 12.9, 31.1, 9.8, M0
177309077, 103.24546, -74.23765, 1+4+6, 1, 64.9, 5.6, 3.44, 9.04, , , 34.8, 34.8, 0.9, 0.9, -25.93, 12.0, 14.2, 31.6, 8.5, K7
178947176, 68.90124, -25.46065, 5, 5, 22.2, 143.0, 52.18, 43.85, -0.76, 24.6, 33.8, 34.3, 1.0, 2.1, -40.16, 9.8, 13.2, 30.5, 11.3, M2
180412528, 11.35476, -77.86845, 1, 3, 78.8, 13.9, 5.91, 10.46, , , 34.4, 34.6, 0.5, 0.6, -39.26, 10.8, 13.5, 30.7, 10.6, M1
192790476, 82.14013, -39.37311, 5+6, 2, 40.2, 18.2, 8.96, 17.15, , , 34.8, 35.1, 0.6, 0.8, -32.19, 9.3, 11.3, 31.3, 9.1, K7
197591675, 326.81958, -40.56696, 1, 1, 31.2, 11.7, 7.18, 18.0, , , 34.3, 34.3, 0.6, 0.6, -49.98, 11.1, 13.3, 31.4, 8.9, K7
197598732, 327.43741, -41.64261, 1, 3, 24.4, 44.9, 18.53, 30.98, , , 33.3, 33.5, 0.9, 1.0, -50.34, 11.0, 14.3, 30.9, 10.3, M1
197689615, 329.61768, -36.28618, 1, 1, 40.8, 8.9, 5.45, 14.26, , , 33.7, 33.7, 0.7, 0.7, -52.42, 10.5, 12.8, 30.9, 10.3, M1
197829751, 54.19848, -55.7515, 2+3+4, 2, 19.7, 37.1, 17.49, 34.63, , , 34.0, 34.3, 1.9, 2.5, -48.85, 11.5, 14.9, 30.9, 10.3, M1
198003939, 59.805, -59.66769, 2+3+4, 1, 24.7, 14.8, 8.93, 23.17, , , 34.4, 34.4, 1.0, 1.0, -44.46, 11.7, 14.9, 31.5, 8.7, K7
198035628, 61.25608, -59.03086, 2+3+4+5, 1, 57.1, 6.4, 3.94, 10.03, , , 34.6, 34.6, 0.5, 0.5, -44.03, 10.0, 11.9, 31.6, 8.4, K7
198076680, 63.94713, -59.377, 3+4+5, 3, 57.2, 19.1, 8.18, 13.95, , , 34.0, 34.3, 0.3, 0.4, -42.62, 11.8, 14.3, 31.6, 8.4, K7
200364466, 77.26495, -42.1553, 4+5+6, 3, 22.7, 48.2, 19.44, 34.05, , , 34.5, 34.7, 1.5, 1.8, -36.23, 11.1, 14.4, 31.3, 9.3, M0
200368439, 77.46538, -42.12882, 5+6, 2, 29.2, 25.0, 12.27, 23.1, , , 35.0, 35.2, 1.1, 1.4, -36.08, 11.7, 14.3, 30.9, 10.2, M1
201248233, 0.35184, -55.66098, 1+2, 1, 20.1, 18.2, 11.13, 26.95, , , 33.7, 33.7, 0.4, 0.4, -60.07, 13.7, 14.9, 30.9, 10.2, M1
201251409, 0.80415, -56.44063, 1+2, 1, 46.3, 7.9, 4.84, 12.37, , , 35.0, 35.0, 0.5, 0.5, -59.44, 11.5, 13.4, 30.9, 10.2, M1
201289286, 2.32841, -55.09556, 1+2, 1, 38.7, 9.4, 5.75, 14.96, , , 33.1, 33.1, 0.5, 0.5, -61.0, 11.7, 14.5, 30.9, 10.2, M1
201292296, 2.95331, -55.36536, 1+2, 1, 40.6, 9.0, 5.49, 14.22, , , 34.2, 34.2, 1.6, 1.6, -60.86, 10.9, 14.0, 30.9, 10.2, M1
201426753, 92.3298, -35.82536, 6, 1, 48.9, 7.5, 4.55, 11.97, , , 33.6, 33.6, 0.3, 0.3, -23.5, 9.2, 11.8, 30.0, 12.5, M3
201753428, 33.24275, -58.8551, 2+3, 6, 51.8, 86.8, 26.03, 24.45, -0.5, 16.0, 34.5, 34.8, 0.7, 1.1, -55.26, 10.7, 13.6, 30.6, 11.0, M2
201795667, 35.21475, -58.39494, 2+3, 4, 35.6, 41.0, 15.13, 24.36, , , 34.4, 34.7, 1.3, 2.2, -55.06, 11.2, 14.6, 30.6, 11.0, M2
201795994, 35.28274, -59.79947, 2+3, 5, 53.0, 167.9, 98.73, 67.78, -0.78, 25.5, 34.3, 34.6, 1.1, 1.6, -53.89, 11.1, 13.8, 30.6, 11.0, M2
201919099, 40.63832, -57.66058, 2+3, 3, 51.8, 21.1, 8.88, 15.73, , , 35.1, 35.5, 0.5, 1.0, -53.75, 9.6, 11.7, 30.6, 11.0, M2
206327795, 354.07498, -48.58781, 1, 1, 35.4, 10.3, 6.31, 16.1, , , 34.0, 34.0, 0.2, 0.2, -64.07, 8.6, 10.9, 30.6, 11.0, M2
206327797, 354.06781, -48.58465, 1, 1, 35.3, 10.3, 6.34, 16.07, , , 33.1, 33.1, 0.2, 0.2, -64.07, 9.7, 13.1, 30.6, 11.0, M2
206354321, 355.43137, -51.94457, 1+2, 1, 55.6, 6.6, 4.02, 10.45, , , 33.5, 33.5, 0.2, 0.2, -61.94, 9.8, 12.4, 30.6, 11.0, M2
206478549, 57.83972, -51.91544, 3+4, 2, 36.6, 19.9, 9.71, 19.14, , , 35.5, 35.6, 2.6, 2.9, -48.35, 12.4, 14.3, 30.6, 11.0, M2
206542524, 18.32061, -54.4868, 2, 1, 18.4, 0.0, 0.0, 19.21, , , 32.8, 32.8, 0.9, 0.9, -62.35, 11.2, 14.9, 30.6, 11.0, M2
206556127, 333.66052, -21.69765, 1, 2, 25.7, 28.4, 13.6, 26.99, , , 34.3, 34.6, 0.1, 0.1, -54.04, 8.8, 11.1, 30.6, 11.0, M2
207082763, 331.9733, -37.07358, 1, 3, 19.7, 55.6, 22.12, 38.7, , , 34.2, 34.5, 1.2, 1.5, -54.26, 10.8, 14.0, 30.6, 11.0, M2
207133196, 42.95372, -57.26779, 2+3, 1, 51.2, 7.1, 4.39, 11.19, , , 34.4, 34.4, 0.2, 0.2, -53.12, 10.2, 12.2, 30.6, 11.0, M2
207199350, 47.43713, -57.54945, 2+3+4, 1, 52.2, 7.0, 4.3, 10.98, , , 34.2, 34.2, 1.0, 1.0, -51.08, 10.6, 12.8, 30.6, 11.0, M2
219244444, 65.27333, -48.6537, 3+4+5, 1, 12.7, 28.7, 16.95, 43.7, , , 33.1, 33.1, 1.3, 1.3, -44.5, 12.5, 14.6, 31.3, 9.2, K7
219315573, 320.30832, -59.46344, 1, 1, 26.7, 13.7, 8.27, 21.49, , , 33.5, 33.5, 1.9, 1.9, -41.89, 11.5, 14.8, 31.5, 8.7, K7
219405631, 78.58482, -51.69709, 6, 1, 47.2, 7.7, 4.76, 12.1, , , 34.5, 34.5, 1.0, 1.0, -35.78, 12.1, 14.4, 31.5, 8.8, K7
219419204, 79.7207, -52.55059, 4+6, 1, 57.2, 6.4, 3.93, 10.04, , , 34.9, 34.9, 0.5, 0.5, -35.08, 10.9, 13.1, 30.5, 11.3, M2
220044948, 83.43519, 1.94552, 6, 4, 14.0, 104.3, 37.68, 48.11, , , 34.5, 35.1, 0.9, 2.4, -16.28, 9.2, 12.2, 30.5, 11.3, M2
220432563, 73.4331, -58.60666, 1+2+3+5+6, 8, 45.8, 121.9, 29.47, 26.77, -0.75, 24.1, 34.0, 34.4, 1.4, 2.3, -38.1, 11.3, 14.4, 30.5, 11.3, M2
220433363, 73.38014, -55.85986, 2+3+4+5+6, 24, 53.2, 128.5, 6.91, 4.98, -0.76, 24.6, 33.7, 34.8, 0.4, 1.5, -38.55, 8.6, 11.5, 31.0, 10.0, M0
220433364, 73.38014, -55.85986, 2+3+4+5+6, 14, 53.2, 84.4, 7.97, 8.4, -0.66, 21.2, 33.8, 34.8, 0.4, 0.9, -38.55, 9.4, 11.5, 31.2, 9.4, M0
220473692, 75.10436, -58.50196, 1+4+5+6, 1, 31.8, 11.5, 6.96, 18.22, , , 34.1, 34.1, 0.9, 0.9, -37.25, 12.3, 14.7, 31.4, 9.0, K7
220539110, 43.44683, -61.58792, 1+2+3, 1, 59.1, 6.2, 3.81, 9.7, , , 35.1, 35.1, 1.4, 1.4, -49.96, 9.9, 12.9, 31.4, 9.0, K7
220554352, 43.73592, -64.6992, 1+3, 1, 67.3, 5.4, 3.34, 8.59, , , 34.2, 34.2, 1.4, 1.4, -47.62, 11.5, 13.9, 31.4, 9.0, K7
220561605, 45.10675, -62.44639, 1+2+3, 1, 57.5, 6.3, 3.89, 10.08, , , 33.5, 33.5, 0.6, 0.6, -48.8, 11.2, 14.0, 30.9, 10.1, M0
220622233, 84.85446, -42.75519, 5+6, 1, 40.7, 9.0, 5.47, 14.24, , , 34.7, 34.7, 1.3, 1.3, -30.77, 10.9, 13.8, 31.7, 8.2, K5
224225152, 353.00146, -39.2944, 2, 3, 29.3, 37.4, 15.65, 26.07, , , 34.5, 34.9, 1.6, 3.1, -69.49, 10.4, 13.7, 31.7, 8.2, K5
229807000, 352.24075, -68.04298, 1, 3, 33.8, 32.4, 13.35, 23.7, , , 34.4, 34.7, 1.0, 1.5, -47.25, 10.7, 13.8, 31.7, 8.3, K7
231017428, 27.11123, -56.9786, 2+3, 8, 49.8, 127.5, 36.98, 33.76, -0.51, 16.3, 34.7, 35.4, 1.1, 3.1, -58.47, 9.5, 12.5, 31.7, 8.3, K7
231020638, 27.73764, -58.73433, 2+3, 3, 42.0, 26.1, 11.15, 18.43, , , 34.6, 34.8, 1.0, 1.4, -56.74, 11.1, 14.3, 31.4, 8.9, K7
231021961, 28.00874, -55.42268, 2+3, 2, 47.4, 15.4, 7.58, 14.8, , , 34.5, 34.6, 1.1, 1.4, -59.65, 11.3, 13.6, 31.4, 8.9, K7
231089744, 68.67405, -66.56039, 1-6, 1, 68.6, 5.3, 3.27, 8.49, , , 34.7, 34.7, 1.2, 1.2, -38.12, 11.9, 13.8, 31.4, 8.9, K7
231267979, 334.66629, -53.44442, 1, 3, 42.4, 25.8, 10.91, 18.67, , , 34.3, 34.6, 0.8, 1.0, -51.53, 10.7, 13.7, 30.8, 10.5, M1
231799463, 78.25721, -70.45814, 4+5+6, 5, 53.3, 32.4, 5.3, 9.74, -0.3, 8.8, 34.7, 35.4, 1.1, 3.5, -33.62, 18.4, 14.1, 30.8, 10.5, M1
231835378, 24.42091, -64.44952, 1+2, 1, 40.1, 9.1, 5.6, 14.1, , , 33.2, 33.2, 1.2, 1.2, -51.95, 11.2, 14.6, 30.1, 12.2, M3
231867117, 6.03841, -62.18452, 1+2, 1, 56.4, 6.5, 3.97, 10.24, , , 34.0, 34.0, 0.3, 0.3, -54.65, 9.6, 12.0, 30.3, 11.7, M2
232077453, 29.445, -67.63364, 1+2, 1, 34.2, 10.7, 6.55, 16.49, , , 34.8, 34.8, 2.8, 2.8, -48.27, 11.3, 14.1, 30.8, 10.4, M1
232496036, 93.64495, 2.50602, 6, 1, 11.7, 31.2, 18.32, 47.18, , , 33.5, 33.5, 1.0, 1.0, -7.03, 10.8, 14.0, 30.8, 10.5, M1
234290432, 356.94656, -65.28978, 1, 1, 68.9, 5.3, 3.24, 8.52, , , 34.2, 34.2, 0.6, 0.6, -50.54, 10.4, 13.2, 30.3, 11.6, M2
234506911, 12.39961, -63.79498, 1+2, 3, 59.3, 18.5, 7.88, 13.53, , , 34.6, 34.8, 1.1, 1.4, -53.33, 10.7, 13.6, 31.2, 9.5, M0
234509975, 13.0422, -61.92262, 1+2, 1, 43.1, 8.5, 5.21, 13.16, , , 34.0, 34.0, 1.2, 1.2, -55.21, 11.4, 14.4, 31.0, 10.1, M0
234516309, 14.19632, -63.28119, 1+2, 2, 61.5, 11.9, 5.85, 11.55, , , 35.2, 35.4, 1.2, 1.6, -53.84, 10.6, 13.0, 31.0, 10.1, M0
237313246, 343.79486, -63.17495, 1, 1, 49.2, 7.4, 4.56, 11.63, , , 33.7, 33.7, 0.8, 0.8, -49.28, 14.3, 14.0, 31.0, 10.1, M0
237337945, 347.61511, -63.68712, 1, 1, 61.6, 5.9, 3.63, 9.44, , , 33.7, 33.7, 0.3, 0.3, -49.96, 9.8, 12.1, 31.0, 10.1, M0
237340689, 60.14685, -52.13735, 3+4, 1, 58.6, 6.2, 3.82, 9.92, , , 33.9, 33.9, 0.2, 0.2, -46.93, 9.1, 11.0, 31.7, 8.2, K5
237885807, 20.68878, -63.31257, 1+2, 2, 35.6, 20.5, 9.98, 19.66, , , 34.0, 34.1, 1.3, 1.6, -53.46, 11.4, 14.8, 31.6, 8.5, K7
238176832, 358.35803, -70.94463, 1, 2, 41.1, 8.9, 5.47, 13.78, , , 33.1, 33.3, 0.8, 1.0, -45.42, 10.2, 13.7, 31.3, 9.3, M0
238813286, 327.30054, -63.90102, 1, 1, 62.7, 5.8, 3.57, 9.3, , , 33.6, 33.6, 0.6, 0.6, -43.13, 12.0, 14.8, 30.0, 12.5, M3
246897668, 73.10179, -16.82331, 5, 4, 26.6, 54.9, 19.83, 31.72, , , 33.6, 33.8, 0.5, 0.8, -33.7, 9.6, 12.4, 30.0, 12.5, M3
248354845, 17.84749, -5.42722, 3, 2, 12.3, 59.3, 28.03, 49.71, , , 33.9, 34.1, 1.3, 1.7, -67.78, 11.1, 14.4, 30.0, 12.5, M3
250134805, 63.36139, -1.6559, 5, 1, 7.5, 48.7, 28.24, 67.78, , , 34.4, 34.4, 1.8, 1.8, -35.38, 11.0, 14.7, 30.0, 12.5, M3
250136335, 63.44169, -5.15175, 5, 1, 5.2, 70.2, 41.28, 83.39, , , 34.0, 34.0, 2.0, 2.0, -37.14, 11.3, 15.0, 30.0, 12.5, M3
251845153, 6.96001, -32.55235, 2, 2, 18.1, 40.3, 19.66, 35.05, , , 34.3, 34.5, 0.9, 1.2, -82.55, 10.4, 13.6, 30.0, 12.5, M3
251875131, 9.30884, -35.10379, 2, 1, 19.7, 18.5, 11.12, 28.82, , , 34.5, 34.5, 0.5, 0.5, -81.47, 10.4, 12.7, 31.7, 8.3, K5
254299284, 355.11227, -28.00577, 2, 1, 16.2, 22.5, 13.72, 33.07, , , 34.3, 34.3, 1.2, 1.2, -74.26, 11.3, 14.1, 31.7, 8.3, K5
255563650, 96.39968, -48.26662, 5+6, 2, 47.8, 15.3, 7.45, 14.93, , , 33.8, 33.8, 1.1, 1.2, -24.01, 10.6, 13.7, 31.8, 8.1, K5
259573397, 72.00297, -50.6904, 3+4+5, 3, 55.1, 19.9, 8.51, 14.39, , , 34.9, 35.0, 0.6, 0.8, -39.94, 10.0, 12.4, 30.4, 11.6, M2
259845346, 324.28769, -60.60157, 1, 2, 42.4, 17.2, 8.46, 16.46, , , 34.9, 35.0, 2.4, 2.4, -43.34, 11.2, 14.4, 31.1, 9.8, M0
259975137, 43.61156, -65.908, 1+2+3, 1, 71.5, 5.1, 3.14, 8.14, , , 34.1, 34.1, 0.4, 0.4, -46.76, 10.9, 12.8, 31.1, 9.8, M0
260355239, 95.11546, -57.33955, 1-6, 1, 57.8, 6.3, 3.86, 10.11, , , 33.7, 33.7, 0.2, 0.2, -26.65, 9.8, 11.9, 31.1, 9.8, M0
260889990, 350.19662, -67.3894, 1, 1, 9.8, 37.2, 21.45, 56.46, , , 34.4, 34.4, 2.4, 2.4, -47.45, 11.4, 14.9, 31.1, 9.8, M0
261089844, 81.56369, -83.60752, 1, 1, 83.8, 4.4, 2.67, 7.0, , , 34.2, 34.2, 0.2, 0.2, -29.28, 10.6, 12.9, 31.1, 9.8, M0
261525246, 336.36688, -67.86932, 1, 1, 35.8, 10.2, 6.19, 16.22, , , 34.2, 34.2, 0.1, 0.1, -43.78, 9.9, 11.6, 31.1, 9.8, M0
262039241, 339.69061, -20.61644, 2, 6, 20.0, 36.2, 3.57, 13.9, -0.31, 9.2, 32.7, 33.2, 0.3, 0.6, -59.07, 7.0, 12.2, 31.1, 9.8, M0
262575578, 114.53923, -58.59325, 3, 2, 31.2, 23.4, 11.49, 21.73, , , 35.7, 35.8, 2.5, 3.2, -17.17, 11.5, 14.3, 30.5, 11.3, M2
266680732, 28.29837, -21.09521, 3, 2, 17.8, 41.0, 19.1, 38.47, , , 34.0, 34.0, 0.3, 0.4, -74.69, 9.3, 12.2, 30.5, 11.3, M2
266998480, 3.75875, -72.8427, 1, 1, 48.6, 7.5, 4.6, 11.92, , , 33.7, 33.7, 0.4, 0.4, -44.02, 9.9, 12.6, 30.5, 11.3, M2
268862481, 34.22846, -23.37013, 3, 2, 13.0, 56.2, 27.31, 45.36, , , 35.4, 35.7, 1.9, 2.7, -70.34, 11.1, 14.3, 30.7, 10.6, M1
270038761, 311.71393, -28.48717, 1, 1, 9.0, 40.6, 24.76, 53.15, , , 34.4, 34.4, 2.2, 2.2, -36.51, 11.4, 14.6, 31.3, 9.2, M0
270274262, 334.2869, -71.99217, 1, 2, 45.8, 15.9, 7.77, 15.56, , , 34.6, 34.8, 0.7, 1.2, -40.45, 10.8, 13.1, 30.9, 10.2, M0
270298604, 330.83221, -25.36572, 1, 1, 20.4, 17.9, 10.86, 27.22, , , 34.1, 34.1, 0.7, 0.7, -52.44, 10.6, 13.5, 29.9, 12.6, M3
270357196, 335.10364, -27.0982, 1, 1, 20.4, 17.9, 10.86, 27.22, , , 33.8, 33.8, 0.3, 0.3, -56.52, 10.4, 12.9, 30.3, 11.7, M2
270627532, 87.31935, -53.302, 1+4+5+6, 1, 41.1, 8.9, 5.47, 13.78, , , 33.5, 33.5, 1.1, 1.1, -30.54, 11.1, 14.1, 31.5, 8.6, K7
272232401, 117.30173, -76.70246, 3+4+6, 14, 90.9, 28.0, 0.07, 3.5, -0.3, 8.7, 34.0, 35.0, 0.7, 2.5, -23.12, 8.9, 12.0, 31.8, 8.1, K5
272428158, 119.88007, -72.94692, 4+5+6, 1, 45.3, 8.1, 4.95, 12.64, , , 34.1, 34.1, 0.6, 0.6, -21.07, 12.0, 14.3, 30.8, 10.4, M1
273416539, 341.64532, -73.89755, 1, 1, 42.1, 8.7, 5.34, 13.46, , , 34.5, 34.5, 1.5, 1.5, -40.48, 11.1, 14.1, 30.8, 10.4, M1
273512747, 347.45648, -74.1304, 1, 5, 45.5, 106.9, 46.93, 44.22, -0.86, 27.8, 33.9, 34.1, 1.7, 2.3, -41.18, 10.9, 14.3, 30.8, 10.4, M1
274017928, 42.28177, -84.35171, 1, 1, 51.6, 7.1, 4.33, 11.24, , , 34.6, 34.6, 1.6, 1.6, -32.01, 11.7, 14.7, 30.8, 10.4, M1
278783525, 335.81708, -39.75751, 1, 1, 30.6, 11.9, 7.25, 18.72, , , 34.0, 34.0, 0.2, 0.2, -56.9, 10.2, 12.1, 30.8, 10.4, M1
278783528, 335.83005, -39.73771, 1, 1, 30.5, 12.0, 7.29, 18.68, , , 34.8, 34.8, 1.0, 1.0, -56.91, 10.3, 12.7, 30.8, 10.4, M1
279356932, 104.45107, -56.19378, 2+3+5+6, 1, 58.2, 6.3, 3.86, 9.88, , , 34.4, 34.4, 0.4, 0.4, -21.42, 10.6, 12.6, 30.8, 10.4, M1
279536939, 59.27955, -12.98956, 5, 1, 19.9, 18.3, 10.94, 29.0, , , 33.8, 33.8, 0.6, 0.6, -44.45, 13.1, 14.5, 30.8, 10.4, M1
279536940, 59.27955, -12.98956, 5, 1, 19.9, 18.3, 10.94, 29.0, , , 33.8, 33.8, 0.6, 0.6, -44.45, 11.7, 14.5, 30.8, 10.4, M1
279615427, 106.46013, -58.8082, 1-6, 1, 63.0, 5.8, 3.57, 9.1, , , 34.3, 34.3, 0.3, 0.3, -21.17, 10.2, 12.4, 30.8, 10.4, M1
279650113, 49.74526, -64.8111, 1+2+3, 2, 61.0, 12.0, 5.95, 11.45, , , 34.8, 35.1, 1.1, 1.4, -45.69, 11.5, 14.0, 30.8, 10.4, M1
279675125, 50.32692, -63.08229, 1+2+3, 1, 63.7, 5.7, 3.51, 9.16, , , 33.8, 33.8, 0.1, 0.1, -46.58, 9.3, 13.2, 30.8, 10.4, M1
281670243, 10.54202, -54.75151, 2, 2, 45.0, 16.2, 8.05, 15.28, , , 34.7, 35.0, 1.6, 2.0, -62.32, 11.4, 14.7, 31.1, 9.6, M0
283866910, 64.32758, 8.82155, 5, 1, 5.5, 66.4, 37.45, 87.22, , , 33.3, 33.3, 1.8, 1.8, -28.55, 10.8, 14.6, 31.7, 8.2, K5
284348795, 106.74712, -51.64106, 6, 1, 74.7, 4.9, 3.0, 7.83, , , 33.5, 33.5, 0.1, 0.1, -18.67, 9.2, 14.9, 31.7, 8.2, K5
287187481, 27.2685, -6.61503, 3, 1, 12.5, 29.2, 17.41, 43.24, , , 34.2, 34.2, 0.6, 0.6, -65.34, 10.5, 13.3, 31.7, 8.2, K5
290496318, 3.24432, -79.86953, 1, 2, 76.8, 9.5, 4.68, 9.37, , , 34.0, 34.3, 0.9, 1.2, -37.1, 11.2, 14.3, 30.5, 11.2, M2
290717924, 84.42549, -49.91138, 4+5+6, 1, 44.6, 8.2, 5.0, 12.97, , , 34.4, 34.4, 0.9, 0.9, -32.01, 10.8, 13.7, 30.5, 11.2, M2
293507177, 351.54623, -73.39718, 1, 3, 50.6, 21.6, 9.13, 15.95, , , 35.3, 35.6, 0.7, 1.4, -42.37, 10.0, 12.5, 30.6, 10.9, M2
294750180, 71.04477, -70.32365, 1+4+5+6, 1, 52.2, 7.0, 4.3, 10.98, , , 33.6, 33.6, 0.3, 0.3, -35.97, 9.0, 11.6, 31.3, 9.3, M0
294754396, 71.00549, -66.40063, 1-6, 1, 74.9, 4.9, 2.98, 7.84, , , 34.6, 34.6, 0.5, 0.5, -37.29, 10.7, 13.2, 31.3, 9.3, M0
299798795, 37.19651, -80.89917, 1, 4, 40.0, 36.5, 13.91, 21.03, , , 34.1, 34.5, 1.5, 2.2, -35.35, 11.5, 14.7, 31.3, 9.3, M0
300443029, 111.615, -70.82678, 1+2+3+5+6, 1, 58.6, 6.2, 3.82, 9.92, , , 33.8, 33.8, 0.8, 0.8, -22.72, 10.4, 13.3, 31.3, 9.3, M0
300808454, 116.57229, -66.99049, 1-6, 1, 35.2, 10.4, 6.37, 16.04, , , 33.4, 33.4, 1.3, 1.3, -19.71, 12.2, 14.7, 31.3, 9.3, M0
300907829, 321.41095, -27.42452, 1, 1, 18.4, 19.8, 12.02, 29.97, , , 34.5, 34.5, 0.8, 0.8, -44.62, 11.4, 13.8, 30.9, 10.2, M1
302514873, 34.85918, -13.34958, 4, 1, 23.0, 15.9, 9.76, 23.65, , , 34.1, 34.1, 0.3, 0.3, -65.25, 11.6, 14.6, 31.4, 8.9, K7
302962949, 83.36674, -42.95571, 5+6, 1, 42.8, 0.0, 0.0, 8.49, , , 32.8, 32.8, 0.3, 0.3, -31.88, 9.7, 13.3, 31.4, 9.1, K7
302965929, 62.11373, -78.74586, 1+5, 3, 100.0, 11.0, 4.73, 8.12, , , 34.9, 35.2, 0.7, 1.3, -34.1, 10.5, 12.9, 31.4, 9.1, K7
304032310, 24.86962, -75.60348, 1, 1, 37.3, 9.8, 6.0, 15.24, , , 33.9, 33.9, 1.0, 1.0, -41.16, 11.3, 14.5, 31.2, 9.5, M0
306574570, 119.38724, -71.24766, 2+3+5+6, 1, 60.0, 0.0, 0.0, 5.98, , , 32.1, 32.1, 0.7, 0.7, -20.51, 9.9, 13.1, 30.4, 11.5, M2
306739391, 120.97146, -69.88121, 1-6, 1, 52.6, 6.9, 4.25, 11.03, , , 34.2, 34.2, 1.2, 1.2, -19.45, 11.3, 13.6, 30.7, 10.8, M1
306934657, 122.85538, -68.50192, 1+2+5+6, 1, 51.9, 7.0, 4.29, 11.28, , , 34.1, 34.1, 0.1, 0.1, -18.22, 9.8, 11.9, 30.7, 10.8, M1
307434940, 125.83057, -71.0388, 2+5+6, 1, 59.1, 6.2, 3.81, 9.7, , , 33.1, 33.1, 0.3, 0.3, -18.57, 9.6, 14.9, 30.7, 10.8, M1
308453663, 120.88528, -65.28691, 1+2+4+5, 1, 85.4, 4.3, 2.63, 6.82, , , 33.7, 33.7, 0.4, 0.4, -17.4, 10.7, 12.8, 30.0, 12.4, M3
309702890, 79.70611, -65.02452, 1+2+4+5+6, 1, 77.8, 4.7, 2.88, 7.53, , , 33.6, 33.6, 0.9, 0.9, -34.13, 10.6, 13.3, 31.3, 9.1, K7
309703910, 79.73723, -64.05817, 1-6, 1, 62.3, 5.9, 3.6, 9.27, , , 33.8, 33.8, 1.4, 1.4, -34.26, 11.4, 14.0, 30.9, 10.3, M1
309755088, 79.74623, -60.53235, 2+4+5, 1, 44.6, 8.2, 5.0, 12.97, , , 34.3, 34.3, 1.5, 1.5, -34.67, 11.9, 14.5, 31.2, 9.5, M0
311403944, 36.11049, -47.1723, 3, 1, 33.9, 10.8, 6.52, 17.19, , , 34.4, 34.4, 1.3, 1.3, -62.91, 10.5, 13.7, 31.2, 9.5, M0
314018646, 2.43888, -42.02763, 2, 3, 24.6, 29.7, 14.25, 27.9, , , 33.3, 33.5, 1.3, 1.7, -72.84, 10.7, 14.4, 31.2, 9.5, M0
316805931, 355.24612, -31.16273, 2, 2, 17.7, 41.2, 19.33, 38.23, , , 34.8, 35.0, 0.6, 1.1, -74.12, 10.2, 12.4, 30.8, 10.5, M1
317097443, 347.48547, -81.06593, 1, 1, 46.3, 7.9, 4.84, 12.37, , , 34.2, 34.2, 1.0, 1.0, -35.12, 11.9, 14.6, 30.4, 11.4, M2
319611434, 101.078, -53.96334, 2+5+6, 1, 40.4, 9.0, 5.53, 14.17, , , 34.8, 34.8, 0.7, 0.7, -22.64, 11.7, 14.1, 30.6, 10.9, M2
325525541, 359.73676, -83.66316, 1, 2, 84.2, 8.7, 4.31, 8.44, , , 34.6, 34.8, 0.5, 0.5, -33.29, 10.3, 12.6, 30.5, 11.3, M2
326446019, 339.31274, -26.37599, 2, 1, 17.9, 20.4, 12.11, 32.16, , , 35.3, 35.3, 3.5, 3.5, -60.12, 10.7, 14.1, 30.4, 11.6, M2
332799564, 33.22996, 0.0048, 4, 1, 11.2, 32.6, 19.71, 45.78, , , 33.1, 33.1, 1.0, 1.0, -56.54, 10.7, 14.3, 30.9, 10.2, M1
333680372, 56.84781, -1.9729, 5, 5, 13.5, 175.6, 42.5, 43.96, -0.68, 22.0, 33.7, 34.2, 0.4, 0.8, -40.97, 9.3, 12.3, 30.9, 10.2, M1
339576478, 359.13126, -58.30746, 1+2, 1, 48.6, 7.5, 4.6, 11.92, , , 35.2, 35.2, 0.4, 0.4, -57.37, 11.3, 13.6, 30.9, 10.2, M1
348763552, 46.94232, -80.92082, 1, 1, 45.5, 8.0, 4.91, 12.67, , , 33.7, 33.7, 1.2, 1.2, -34.51, 13.6, 14.9, 30.9, 10.2, M1
348839788, 98.84278, -57.62661, 1-6, 1, 58.6, 6.2, 3.82, 9.92, , , 33.5, 33.5, 0.2, 0.2, -24.74, 9.2, 11.8, 30.9, 10.2, M1
350223741, 356.23966, -62.2446, 1, 1, 34.7, 10.5, 6.4, 16.65, , , 35.1, 35.1, 2.8, 2.8, -53.19, 11.6, 14.6, 31.7, 8.1, K5
355766445, 3.86547, -64.2487, 1+2, 1, 61.4, 5.9, 3.65, 9.42, , , 33.6, 33.6, 0.6, 0.6, -52.43, 10.7, 13.6, 31.7, 8.1, K5
355767588, 4.54733, -60.82696, 1+2, 1, 54.0, 6.8, 4.17, 10.56, , , 34.5, 34.5, 0.6, 0.6, -55.83, 10.9, 13.1, 31.7, 8.1, K5
355789337, 29.56883, -62.20984, 1+2, 1, 56.8, 6.4, 3.93, 10.29, , , 34.6, 34.6, 0.5, 0.5, -53.21, 11.1, 13.4, 30.6, 11.0, M2
358709960, 72.35223, -63.89136, 1+2+4+5+6, 1, 68.8, 5.3, 3.25, 8.51, , , 34.5, 34.5, 0.7, 0.7, -37.47, 11.6, 13.6, 30.6, 11.0, M2
369577651, 26.20332, -16.14314, 3, 1, 15.5, 23.5, 14.15, 35.49, , , 34.9, 34.9, 1.8, 1.8, -73.46, 11.9, 14.6, 30.6, 11.0, M2
369707376, 32.81697, -63.22941, 1+2+3, 2, 61.3, 0.0, 0.0, 5.89, , , 32.6, 32.8, 0.3, 0.4, -51.62, 9.9, 13.0, 30.8, 10.4, M1
374829238, 88.33733, -65.63363, 2+3+6, 1, 62.7, 5.8, 3.57, 9.3, , , 33.7, 33.7, 1.3, 1.3, -30.49, 11.5, 14.1, 30.8, 10.4, M1
381949148, 76.44717, -57.5535, 1-6, 2, 52.1, 14.0, 6.95, 13.36, , , 34.5, 34.7, 0.3, 0.3, -36.67, 7.4, 9.6, 30.8, 10.4, M1
381949410, 76.5436, -58.47464, 4+5+6, 2, 53.1, 13.7, 6.82, 13.12, , , 34.3, 34.4, 0.8, 0.9, -36.51, 11.0, 13.9, 31.2, 9.5, M0
382043650, 79.19133, -54.17126, 3+4+5+6, 1, 12.0, 30.4, 18.63, 42.03, , , 34.7, 34.7, 1.2, 1.2, -35.37, 11.9, 14.9, 30.9, 10.2, M0
382258517, 82.57991, -53.97772, 1+3+4+5+6, 4, 51.9, 28.1, 10.47, 17.38, , , 34.8, 35.2, 1.0, 2.0, -33.38, 9.4, 12.6, 30.3, 11.8, M2
382304517, 345.45111, -74.3243, 1, 1, 55.6, 6.6, 4.02, 10.45, , , 34.5, 34.5, 0.6, 0.6, -40.73, 11.0, 12.9, 30.3, 11.8, M2
382383512, 335.21768, -42.3084, 1, 1, 31.9, 11.4, 6.92, 18.25, , , 33.7, 33.7, 0.3, 0.3, -55.9, 11.0, 13.1, 30.3, 11.8, M2
382552502, 35.68487, -60.37991, 3, 9, 49.2, 149.2, 39.33, 24.98, -0.75, 24.4, 34.1, 34.4, 1.1, 1.9, -53.3, 10.6, 14.0, 30.3, 11.8, M2
382633618, 39.54528, -63.99374, 1+3, 1, 30.3, 0.0, 0.0, 11.77, , , 32.9, 32.9, 0.4, 0.4, -49.33, 11.9, 14.8, 30.9, 10.2, M1
389660501, 321.33704, -43.51205, 1, 2, 32.9, 22.2, 10.66, 21.59, , , 34.9, 34.9, 0.6, 0.7, -45.69, 10.9, 12.8, 31.3, 9.3, M0
392756613, 327.27884, -72.10321, 1, 6, 46.6, 65.1, 13.26, 14.97, -0.73, 23.4, 33.7, 34.0, 0.2, 0.3, -38.71, 7.7, 10.4, 31.2, 9.6, M0
394137224, 4.34944, -66.75342, 1, 2, 61.1, 11.9, 5.93, 11.47, , , 33.4, 33.6, 0.4, 0.4, -50.03, 10.1, 13.2, 31.5, 8.7, K7
403237836, 330.72754, -64.67917, 1, 5, 64.7, 19.6, 0.92, 5.37, -0.24, 6.6, 34.1, 34.6, 0.9, 2.0, -43.98, 10.5, 13.4, 29.9, 12.8, M3
406277015, 326.12616, -60.97752, 1, 3, 55.1, 19.9, 8.51, 14.39, , , 34.7, 35.2, 0.2, 0.4, -44.0, 9.9, 12.3, 31.6, 8.4, K7
406321123, 327.61328, -63.68088, 1, 2, 46.1, 0.0, 0.0, 7.77, , , 32.9, 33.0, 1.2, 1.6, -43.36, 11.3, 14.6, 30.5, 11.3, M2
406353865, 5.44428, -12.51612, 3, 1, 13.8, 26.4, 15.58, 40.9, , , 33.8, 33.8, 0.9, 0.9, -73.82, 11.6, 14.8, 30.3, 11.8, M2
409141581, 312.08118, -28.02476, 1, 1, 19.8, 18.4, 11.03, 28.91, , , 34.3, 34.3, 0.3, 0.3, -36.71, 10.8, 13.0, 30.3, 11.8, M2
422692632, 30.44534, 1.28601, 4, 2, 11.8, 61.9, 27.6, 55.95, , , 33.9, 34.1, 0.5, 0.7, -56.92, 10.6, 13.6, 30.3, 11.8, M2
422692635, 30.44534, 1.28601, 4, 2, 11.8, 61.9, 27.6, 55.95, , , 33.9, 34.1, 0.5, 0.7, -56.92, 10.6, 13.6, 30.8, 10.4, M1
423389014, 29.19663, -0.35328, 4, 1, 11.6, 31.5, 18.59, 46.91, , , 35.3, 35.3, 1.3, 1.3, -58.96, 11.1, 13.4, 30.6, 10.9, M2
425933644, 3.69602, -60.05848, 1+2, 1, 52.1, 7.0, 4.32, 10.96, , , 33.3, 33.3, 0.3, 0.3, -56.48, 11.4, 14.8, 30.6, 10.9, M2
427346731, 83.49922, -2.35899, 6, 1, 13.9, 26.3, 15.39, 41.09, , , 34.3, 34.3, 0.7, 0.7, -18.27, 10.0, 13.2, 30.8, 10.5, M1
431589361, 50.75692, -74.31639, 1+2+6, 1, 18.9, 19.3, 11.49, 30.5, , , 34.7, 34.7, 1.1, 1.1, -38.97, 12.2, 14.9, 30.6, 10.9, M1
434101713, 353.129, -12.26475, 2, 2, 21.6, 33.8, 16.13, 31.49, , , 34.3, 34.5, 0.2, 0.2, -66.27, 8.7, 11.3, 30.6, 10.9, M1
439468067, 20.76063, -22.46677, 3, 1, 15.7, 23.2, 13.85, 35.79, , , 34.3, 34.3, 0.8, 0.8, -81.45, 11.4, 13.7, 30.6, 10.9, M1
441077672, 323.30469, -25.52178, 1, 1, 19.5, 18.7, 11.31, 28.63, , , 33.3, 33.3, 0.4, 0.4, -45.85, 12.0, 14.8, 30.6, 10.9, M1
441387667, 310.06744, -32.86258, 1, 1, 20.2, 18.1, 11.04, 27.04, , , 34.8, 34.8, 1.2, 1.2, -36.1, 11.2, 13.8, 30.6, 10.9, M1
441398770, 310.46426, -32.43685, 1, 17, 21.2, 287.5, 27.36, 8.36, -0.51, 16.9, 34.3, 35.3, 0.5, 2.2, -36.34, 7.4, 11.0, 30.6, 10.9, M1
441420874, 311.29575, -32.36539, 1, 3, 20.9, 52.4, 20.64, 37.52, , , 34.2, 34.5, 0.7, 0.9, -37.02, 10.8, 13.6, 30.6, 10.9, M1
441499423, 46.56125, -12.71514, 4, 1, 23.0, 15.9, 9.76, 23.65, , , 35.0, 35.0, 1.0, 1.0, -55.35, 11.4, 13.7, 30.6, 10.9, M1
471016669, 359.33569, -12.98, 2, 2, 21.7, 16.8, 10.13, 26.26, , , 33.0, 33.3, 0.4, 0.5, -71.02, 10.3, 13.8, 31.3, 9.1, K7

